On convergence of linear response formulae in some piecewise hyperbolic maps

When high-dimensional non-uniformly hyperbolic chaotic systems undergo dynamical perturbations, their long-time statistics are generally observed to respond differentiably with respect to the perturbation. Although important in applications, this differentiability, which is thought to be connected to the dimensionality of the system, has remained resistant to rigorous study. To model non-uniformly hyperbolic systems, we consider a family of the mathematically tractable class of piecewise smooth hyperbolic maps, the Lozi maps. For these maps we prove that the existence of a formal derivative of the response reduces to an exponential mixing property of the SRB measure when conditioned on the map's singularity set. This property appears to be true and is of independent interest. Further study of this conditional mixing property may yield a better picture of linear response theory.

==> lozi-paper (copy)/simulations/DifferentSusceptibilities.jl <==
using Distributed
addprocs(32)

@everywhere begin
    using Random, LinearAlgebra, Statistics, StatsBase

    include("lozi-map.jl")
    function mapslices_ith(f,A::Array{Ivl{T}}) where T
        fA = Array{T}(undef,2,size(A)...)
        for i in eachindex(A)
            fA[:,i...] = f(A[i]())
        end
        fA
    end

    setprecision(BigFloat,2precision(Float64))
    const T = BigFloat
    const p0 = T.((180//100,35//100))
    const prec = 1e-8 # how deterministically exact do we want to be

    const epsv = -0.02:0.0002:0.02
    const N = 10^6; 
    const Nedg = 10000; 
    const Nsubs = 20; 
    const persubs = div(N,Nsubs); 
    const totalN = N + 2Nedg
    const carerange = Nedg .+(1:N)
    const lyapunov_exponents = [0.56,log(p0[2])-0.56] #[0,log(p[2])] + mean(log.(lyh))*[1,-1]
    const K = min(92,round(Int,-log(eps(T))/lyapunov_exponents[1])) 
            # after the second part we don't trust the pushforward of the singular measure
            # and I don't think we'll get much meaningful after 80
    const covector_prop = round(Int,-log(prec)/sum(abs.(lyapunov_exponents)))
                # how far forward to propagate interval endpoints to get unstable covector

    vm(M) = vec(mean(M,dims=1))
    
    function do_the_response(eps)
        p = (p0[1],p0[2]*(1+eps))
        It = Ivl((0.1rand(T),0.1rand(T)),(0.1rand(T),0.1rand(T)),rand(T))::Ivl{T}
        u = rand(T,2)
        for n = 1:Nedg
            u = Jmap(It,p)*u; u /= norm(u)
            It = smap(It,p)
        end
        Ith = Array{Ivl{T}}(undef,totalN)
        uh = Array{T}(undef,2,totalN)
        lyh = Array{T}(undef,totalN)
        sgh = BitArray(undef,totalN)
        for n = 1:totalN
            u = Jmap(It,p)*u; ly = norm(u); u /= ly
            It = smap(It,p)
            Ith[n] = It; uh[:,n] = u; lyh[n] = ly
            sgh[n] = iscrossing(It)
        end

        sh = Array{T}(undef,2,N+2Nedg)
        s = T.([0,1])
        for n in totalN:-1:1
            s = Jmap(Ith[n],p)'*s; s /= dot(s,uh[:,n])
            sh[:,n] = s
        end

        # xh = xh[:,carerange]; uh = uh[:,carerange]; sh = sh[:,carerange]

        Xh = mapslices_ith(X,Ith)
        Xh_uproj = [dot(sh[:,i],Xh[:,i]) for i = 1:totalN];

        LRTs = zeros(Nsubs,K)
        gradAh = mapslices_ith(gradA,Ith)
        Xuh = uh .* Xh_uproj'
        Xsh = Xh - Xuh
        for n in carerange
            nss = div(n-1-Nedg,persubs)+1
            Xsp = Xsh[:,n]
            for k = 1:K
                ind = n+k-1
                LRTs[nss,k] += dot(gradAh[:,ind],Xsp)
                Xsp = Jmap(Ith[ind],p)*Xsp
            end
        end
        LRTs /= persubs;
        stablegarbagestart = findlast(vec(std(LRTs,dims=1)).<prec/K)
        if ~isnothing(stablegarbagestart)
                LRTs[:,stablegarbagestart+1:end] .= 0
        end

        # What if we just did it by calculating it like with the stable part
        LRTu_naive = zeros(Nsubs,K)
        for n in carerange
            nss = div(n-1-Nedg,persubs)+1
            Xsp = Xuh[:,n]
            for k = 1:K
                ind = n+k-1
                LRTu_naive[nss,k] += dot(gradAh[:,ind],Xsp)
                Xsp = Jmap(Ith[ind],p)*Xsp
            end
        end
        LRTu_naive /= persubs;

        # kappa^X
        u_dX_mean = zeros(T,Nsubs)
        LRTu_dX = zeros(T,Nsubs,K)
        Ah = A.(call.(Ith))
        for n in carerange
            nss = div(n-1-Nedg,persubs)+1
            divXup = dot(sh[:,n],JX(Ith[n]()) * uh[:,n]) 
            u_dX_mean[nss] += divXup
            for k = 1:K
                ind = n+k-1
                LRTu_dX[nss,k] += Ah[ind]*divXup
            end
        end
        LRTu_dX /= -persubs;
        u_dX_mean /= -persubs;

        function get_covector(x,p)
            symv = BitArray(undef,covector_prop);
            for m = 1:covector_prop
                symv[m] = (x[1] > 0);
                x = smap(x,p);
            end
            s_p = T.([0,1]); 
        #     Jplus = Jmap(true,p)'; Jminus = Jmap(false,p)'
            for m = covector_prop:-1:1
        #         s_p = (symv[m] ? Jplus : Jminus)*s_p;
                Jmap_conj!(s_p,symv[m],p)
            end
            s_p
        end
        get_covector(x,p,u) = begin s = get_covector(x,p); s / dot(s,u); end

        # kappa^rho
        u_dr_mean = zeros(T,Nsubs)
        LRTu_dr = zeros(T,Nsubs,K)

        for n in carerange
            nss = div(n-1-Nedg,persubs)+1
            u = view(uh,:,n); 
            p_dt = dt(Ith[n])
            wt = 1/norm(p_dt) # because we're sampling over points not intervals

            for (endpt, sgn) = ((Ith[n].p,-1),(Ith[n].q,1))
                s_p = get_covector(endpt,p,u)
                p_f = endpt;

                u_points = sgn * sign.(dot(-u,p_dt))
                X_p = u_points * dot(s_p,X(p_f)) * wt;
                u_dr_mean[nss] += X_p
                for k = 1:K
                    LRTu_dr[nss,k] += X_p*A(p_f)
                    p_f = smap(p_f,p)
                end
            end
        end
        LRTu_dr /= -persubs
        u_dr_mean /= -persubs;

        # kappa^l

        # function compute_u_dl()
        u_dl_mean = zeros(T,Nsubs)
        LRTu_dl = zeros(T,Nsubs,K); fwd_prop = covector_prop
        for n in carerange
            sgh[n] || continue
            nss = div(n-1-Nedg,persubs)+1
            zt = getsingulart(Ith[n])
            z = smap(Ith[n](zt),p)
            s_z = get_covector(z,p)
            sminus = Jmap(false,p)'*s_z; splus = Jmap(true,p)'*s_z
            u = uh[:,n]
            ds = (splus/dot(u,splus) - sminus/dot(u,sminus))
            ds *= sign(u[1]) # so our coords for the jump are in the direction of u

            # propagate singularity backwards - should go in lozi-map.jl
            sing_orbit = Array{Tuple{T,T}}(undef,fwd_prop+K-1)
            sing_orbit[fwd_prop] = Ith[n](zt)
            for m = 1:fwd_prop-1
                if iscrossing(Ith[n-m]) 
                    t_sg = getsingulart(Ith[n-m])
                    if Ith[n-m].t <= t_sg
                        zt = t_sg*zt
                    else
                        zt = t_sg + (1-t_sg)*zt
                    end
                end
                sing_orbit[fwd_prop-m] = Ith[n-m](zt)
            end
            # propagate singularity forwards
            for m = fwd_prop.+(1:K-1)
                sing_orbit[m] = smap(sing_orbit[m-1],p)
            end
            A_sing_orbit = A.(sing_orbit)

            wt = norm(dt(Ith[n]))
            X_sing_orbit = X.(sing_orbit)
            for m = fwd_prop:-1:1
                ts_index = n - fwd_prop + m
                Xp = dot(ds,X_sing_orbit[m]) / wt
                u_dl_mean[nss] += Xp
                for k = 1:K
                    LRTu_dl[nss,k] += Xp * A_sing_orbit[m+k-1]
                end
                Jmap_conj!(ds,Ith[ts_index-1](),p) #/ lyh[ts_index] # Δl gets shrunk by lyh but then we have to correct for sampling ???
            end
        end
        LRTu_dl /= -persubs # or sum(sgh[carerange])???
        u_dl_mean /= -persubs;
        #     LRTu_dl, u_dl_mean
        # end
        #return LRTs, LRTu_dX, LRTu_dr, LRTu_dl, LRTu_naive
        return LRTs+LRTu_dX+LRTu_dr+LRTu_dl
    end
end

pmap_container = pmap(do_the_response,epsv)

LRT = Array{T}(undef,Nsubs,K,length(epsv))

for i in eachindex(epsv)
    LRT[:,:,i] = pmap_container[i]
end

using JLD
save("DifferentSusceptibilities.jld","LRT",LRT,"epsv",epsv,"p0",p0,"N",N,"K",K)

==> lozi-paper (copy)/simulations/Response.jl <==
using Distributed, JLD
addprocs(32)
@everywhere begin
    using Random, LinearAlgebra

    include("lozi-map.jl")
    const p = Float64.((180//100,35//100))

    const runs = 400
    const N = 2*10^8
    const epsv = -0.02:0.0002:0.02

    function longsim(ep)
        rsp = Array{Float64}(undef,runs)
        for r = 1:runs
            p_eps = (p[1],(1+ep)*p[2])
            x = 0.1rand(2)
            for i = 1:10000
                smap!(x,p_eps)
            end
            Asum = 0.
            for i = 1:N
                smap!(x,p_eps)
                Asum += A(x)
            end
            rsp[r] = Asum/N
        end
        return rsp
    end
end

# Calls run_response on each core and returns in an Array of crap
pmap_container = pmap(longsim,epsv)

# sorting the data in pmap_container
rsp = Array{Float64}(undef,runs,length(epsv))
for m in eachindex(epsv)
    rsp[:,m] = pmap_container[m]
end
save("Response.jld","rsp",rsp,"runs",runs,"N",N,"epsv",epsv)


==> lozi-paper (copy)/simulations/Susceptibility.jl <==
using Distributed
addprocs(32)

@everywhere begin
    using Random, LinearAlgebra, Statistics, StatsBase

    include("lozi-map.jl")
    function mapslices_ith(f,A::Array{Ivl{T}}) where T
        fA = Array{T}(undef,2,size(A)...)
        for i in eachindex(A)
            fA[:,i...] = f(A[i]())
        end
        fA
    end

    setprecision(BigFloat,2precision(Float64))
    const T = BigFloat
    const p = T.((180//100,35//100))
    const prec = 1e-8 # how deterministically exact do we want to be

    const runs = 20nworkers()
    const N = 10^6; 
    const Nedg = 10000; 
    const Nsubs = 10; 
    const persubs = div(N,Nsubs); 
    const totalN = N + 2Nedg
    const carerange = Nedg .+(1:N)
    const lyapunov_exponents = [0.56,log(p[2])-0.56] #[0,log(p[2])] + mean(log.(lyh))*[1,-1]
    const K = min(92,round(Int,-log(eps(T))/lyapunov_exponents[1])) 
            # after the second part we don't trust the pushforward of the singular measure
            # and I don't think we'll get much meaningful after 80
    const covector_prop = round(Int,-log(prec)/sum(abs.(lyapunov_exponents)))
                # how far forward to propagate interval endpoints to get unstable covector

    vm(M) = vec(mean(M,dims=1))
    
    function do_the_response(whatever)
        It = Ivl((0.1rand(T),0.1rand(T)),(0.1rand(T),0.1rand(T)),rand(T))::Ivl{T}
        u = rand(T,2)
        for n = 1:Nedg
            u = Jmap(It,p)*u; u /= norm(u)
            It = smap(It,p)
        end
        Ith = Array{Ivl{T}}(undef,totalN)
        uh = Array{T}(undef,2,totalN)
        lyh = Array{T}(undef,totalN)
        sgh = BitArray(undef,totalN)
        for n = 1:totalN
            u = Jmap(It,p)*u; ly = norm(u); u /= ly
            It = smap(It,p)
            Ith[n] = It; uh[:,n] = u; lyh[n] = ly
            sgh[n] = iscrossing(It)
        end

        sh = Array{T}(undef,2,N+2Nedg)
        s = T.([0,1])
        for n in totalN:-1:1
            s = Jmap(Ith[n],p)'*s; s /= dot(s,uh[:,n])
            sh[:,n] = s
        end

        # xh = xh[:,carerange]; uh = uh[:,carerange]; sh = sh[:,carerange]

        Xh = mapslices_ith(X,Ith)
        Xh_uproj = [dot(sh[:,i],Xh[:,i]) for i = 1:totalN];

        LRTs = zeros(Nsubs,K)
        gradAh = mapslices_ith(gradA,Ith)
        Xuh = uh .* Xh_uproj'
        Xsh = Xh - Xuh
        for n in carerange
            nss = div(n-1-Nedg,persubs)+1
            Xsp = Xsh[:,n]
            for k = 1:K
                ind = n+k-1
                LRTs[nss,k] += dot(gradAh[:,ind],Xsp)
                Xsp = Jmap(Ith[ind],p)*Xsp
            end
        end
        LRTs /= persubs;
        stablegarbagestart = findlast(vec(std(LRTs,dims=1)).<prec/K)
        if ~isnothing(stablegarbagestart)
                LRTs[:,stablegarbagestart+1:end] .= 0
        end

        # What if we just did it by calculating it like with the stable part
        LRTu_naive = zeros(Nsubs,K)
        for n in carerange
            nss = div(n-1-Nedg,persubs)+1
            Xsp = Xuh[:,n]
            for k = 1:K
                ind = n+k-1
                LRTu_naive[nss,k] += dot(gradAh[:,ind],Xsp)
                Xsp = Jmap(Ith[ind],p)*Xsp
            end
        end
        LRTu_naive /= persubs;

        # kappa^X
        u_dX_mean = zeros(T,Nsubs)
        LRTu_dX = zeros(T,Nsubs,K)
        Ah = A.(call.(Ith))
        for n in carerange
            nss = div(n-1-Nedg,persubs)+1
            divXup = dot(sh[:,n],JX(Ith[n]()) * uh[:,n]) 
            u_dX_mean[nss] += divXup
            for k = 1:K
                ind = n+k-1
                LRTu_dX[nss,k] += Ah[ind]*divXup
            end
        end
        LRTu_dX /= -persubs;
        u_dX_mean /= -persubs;

        function get_covector(x,p)
            symv = BitArray(undef,covector_prop);
            for m = 1:covector_prop
                symv[m] = (x[1] > 0);
                x = smap(x,p);
            end
            s_p = T.([0,1]); 
        #     Jplus = Jmap(true,p)'; Jminus = Jmap(false,p)'
            for m = covector_prop:-1:1
        #         s_p = (symv[m] ? Jplus : Jminus)*s_p;
                Jmap_conj!(s_p,symv[m],p)
            end
            s_p
        end
        get_covector(x,p,u) = begin s = get_covector(x,p); s / dot(s,u); end

        # kappa^rho
        u_dr_mean = zeros(T,Nsubs)
        LRTu_dr = zeros(T,Nsubs,K)

        for n in carerange
            nss = div(n-1-Nedg,persubs)+1
            u = view(uh,:,n); 
            p_dt = dt(Ith[n])
            wt = 1/norm(p_dt) # because we're sampling over points not intervals

            for (endpt, sgn) = ((Ith[n].p,-1),(Ith[n].q,1))
                s_p = get_covector(endpt,p,u)
                p_f = endpt;

                u_points = sgn * sign.(dot(-u,p_dt))
                X_p = u_points * dot(s_p,X(p_f)) * wt;
                u_dr_mean[nss] += X_p
                for k = 1:K
                    LRTu_dr[nss,k] += X_p*A(p_f)
                    p_f = smap(p_f,p)
                end
            end
        end
        LRTu_dr /= -persubs
        u_dr_mean /= -persubs;

        # kappa^l

        # function compute_u_dl()
        u_dl_mean = zeros(T,Nsubs)
        LRTu_dl = zeros(T,Nsubs,K); fwd_prop = covector_prop
        for n in carerange
            sgh[n] || continue
            nss = div(n-1-Nedg,persubs)+1
            zt = getsingulart(Ith[n])
            z = smap(Ith[n](zt),p)
            s_z = get_covector(z,p)
            sminus = Jmap(false,p)'*s_z; splus = Jmap(true,p)'*s_z
            u = uh[:,n]
            ds = (splus/dot(u,splus) - sminus/dot(u,sminus))
            ds *= sign(u[1]) # so our coords for the jump are in the direction of u

            # propagate singularity backwards - should go in lozi-map.jl
            sing_orbit = Array{Tuple{T,T}}(undef,fwd_prop+K-1)
            sing_orbit[fwd_prop] = Ith[n](zt)
            for m = 1:fwd_prop-1
                if iscrossing(Ith[n-m]) 
                    t_sg = getsingulart(Ith[n-m])
                    if Ith[n-m].t <= t_sg
                        zt = t_sg*zt
                    else
                        zt = t_sg + (1-t_sg)*zt
                    end
                end
                sing_orbit[fwd_prop-m] = Ith[n-m](zt)
            end
            # propagate singularity forwards
            for m = fwd_prop.+(1:K-1)
                sing_orbit[m] = smap(sing_orbit[m-1],p)
            end
            A_sing_orbit = A.(sing_orbit)

            wt = norm(dt(Ith[n]))
            X_sing_orbit = X.(sing_orbit)
            for m = fwd_prop:-1:1
                ts_index = n - fwd_prop + m
                Xp = dot(ds,X_sing_orbit[m]) / wt
                u_dl_mean[nss] += Xp
                for k = 1:K
                    LRTu_dl[nss,k] += Xp * A_sing_orbit[m+k-1]
                end
                Jmap_conj!(ds,Ith[ts_index-1](),p) #/ lyh[ts_index] # Δl gets shrunk by lyh but then we have to correct for sampling ???
            end
        end
        LRTu_dl /= -persubs # or sum(sgh[carerange])???
        u_dl_mean /= -persubs;
        #     LRTu_dl, u_dl_mean
        # end
        #return LRTs, LRTu_dX, LRTu_dr, LRTu_dl, LRTu_naive
        return vm(LRTs), vm(LRTu_dX), vm(LRTu_dr), vm(LRTu_dl), vm(LRTu_naive)
    end
end

pmap_container = pmap(do_the_response,fill(NaN,runs))

LRTs = Array{T}(undef,K,runs)
LRTu_dX = Array{T}(undef,K,runs)
LRTu_dr = Array{T}(undef,K,runs)
LRTu_dl = Array{T}(undef,K,runs)
LRTu_naive = Array{T}(undef,K,runs)

for i = 1:runs
    LRTs[:,i], LRTu_dX[:,i], LRTu_dr[:,i], LRTu_dl[:,i], LRTu_naive[:,i] = pmap_container[i]
end

using JLD
save("Susceptibility.jld","LRTs",LRTs,"LRTu_dX",LRTu_dX,"LRTu_dr",LRTu_dr,"LRTu_dl",LRTu_dl,"LRTu_naive",LRTu_naive,"p",p,"N",N,"K",K)

==> lozi-paper (copy)/simulations/cool-intervals.jl <==
using LinearAlgebra, IntervalArithmetic
include("lozi-map.jl")
# given a directed interval I⃗ this map uses I⃗  to obtain a (weighted)
# sample point from the conditional measure on the singular line if possible.
# Then it chooses a child of I⃗ appropriately so one has a sample from the SRB measure.
# It does this in a progressively rotated coordinate frame to avoid floating
# point roundoff blowing up as usually happens with chaotic systems. Which is cool

randtype(::Type{T}) where T = T
randtype(::Type{Interval{T}}) where T = T
rf(x) = Float64(x)
IntervalArithmetic.mid(x::Number) = x

# Is = edgepoints of interval in rotated coordinates
# Q = rotation matrix
function cool_intervals(Is::Matrix{T},Q::Matrix{T},p::Tuple{T,T}) where T
    ell_perp = Q[1,:]' # = top row of Q
    ell = Q[2,:]
    x1vals = ell_perp * Is # true first coordinates of interval edgepoints
    if sign(x1vals[1]) != sign(x1vals[2]) # i.e. on different pieces of the map
        t = 1/(1-x1vals[2]/x1vals[1]) # = t_* in the paper
        midt = mid(t)
        piece_rand = rand(randtype(T)) # will determine which piece to pick
        if piece_rand < midt # take the start point's branch
            ind = 2
        elseif piece_rand > midt # take the end point's branch
            ind = 1
        else # if piece_rand and midt overlap
            error("Not sure which branch to choose: we didn't expect this to ever happen")
        end
        Is[2,ind] = (Is[2,1]+Is[2,2])/2 # I[2,1] and I[2,2] should be the same
        Is[1,ind] = Is[2,ind] * ell[1]/ell[2] # the new endpoint lies on a line
        c = Is[2,ind]/Q[1,1] # (0,c) is the point on the singular line
        cw = #1/norm(Is[:,1]-Is[:,2])# norm is for σ̂
             1/abs(Q[1,1]*(Is[1,1]-Is[1,2])) # this is for ρ_S = cond measure
             #cw is the weight of the sample
#         println(diam(I[1,ind]))
    else
        c = T(NaN); cw = T(NaN)
    end
#     println(I, sign(x1vals[1]) != sign(x1vals[2]))

# apply the map to get the new interval
    QR = Jmap(sum(ell_perp * Is)>0,p)*Q
    qrat = (QR[2,1]/QR[1,1]); qratsq = qrat * qrat
    q1 = sign(QR[1,1])/sqrt(1+qratsq)
    q2 = sign(QR[2,1])/sqrt(1+1/qratsq)
    Q = [q1 -q2; q2 q1]
    R = Array{T}(undef,2,2)
    R[1,1] = sqrt(QR[1,1]*QR[1,1]+QR[2,1]*QR[2,1]); R[2,1] = 0; R[:,2] = Q'*QR[:,2]
    Is = R*Is .+ Q[1,:]
    Is, Q, c, cw
end


==> lozi-paper (copy)/simulations/lozi-map.jl <==
const d = 2

smap(x::Tuple,p) = (1 + x[2] - p[1]*abs(x[1]), p[2]*x[1])
function smap!(x,p)
    x[1], x[2] = 1 + x[2] - p[1]*abs(x[1]), p[2]*x[1]
    x
end

function smap_inv!(x,p)
    x[1], x[2] = x[2]/p[2], -1 + x[1] + p[1]*abs(x[2])/p[2]
    x
end

function Jmap(b::Bool,p::Tuple{T,T}) where T
    J = Array{T}(undef,2,2)
    J[1,1] = flipsign(p[1],b ? -1 : 1)
    J[2,1] = p[2]
    J[1,2] = 1
    J[2,2] = 0
    J
#     T[flipsign(p[1],b ? -1 : 1) 1; p[2] 0]
end
Jmap(x,p) = Jmap(x[1]>0,p)

function Jmap_conj!(v::Array{T,1},b::Bool,p::Tuple{T,T}) where T
    v[1],v[2] = flipsign(p[1]*v[1],b ? -1 : 1)+ p[2]*v[2], v[1]
    v
end
Jmap_conj!(v,b,p) = Jmap_conj!(v,b[1]>0,p)

function Jmap!(v::Array{T,1},b::Bool,p::Tuple{T,T}) where T
    v[1],v[2] = flipsign(p[1]*v[1],b ? -1 : 1)+ v[2], p[2]*v[1]
    v
end
Jmap!(v,b,p) = Jmap!(v,b[1]>0,p)


A(x) = x[1]#x[2]^2
gradA(x) = [1,0]#[0,2x[2]]
X(x) = [0,x[2]]
JX(x) = [0 0; 0 1]

## INTERVALS
struct Ivl{T}
    p::Tuple{T,T}
    q::Tuple{T,T}
    t::T
end
getx1(i::Ivl,s=i.t) = (1-s)*i.p[1]+s*i.q[1]
getx2(i::Ivl,s=i.t) = (1-s)*i.p[2]+s*i.q[2]
(i::Ivl)(s=i.t) = (getx1(i,s),getx2(i,s))
call(i::Ivl,s=i.t) = i(s)
vecp(i::Ivl{T}) where T = T[i.p[1],i.p[2]]
vecq(i::Ivl{T}) where T = T[i.q[1],i.q[2]]
vecx(i::Ivl{T}) where T = T[i()...]
dt(i) = (i.q[1]-i.p[1],i.q[2]-i.p[2])
iscrossing(i) = (sign(i.p[1]) != sign(i.q[1]))
getsingulart(i) = i.p[1]/(i.p[1] - i.q[1])


function smap(i::Ivl,p)
    if iscrossing(i)
        zpt = getsingulart(i)
        zpt_fp = smap(i(zpt),p)
        if i.t <= zpt
            return Ivl(smap(i.p,p),zpt_fp,i.t/zpt)
        else
            return Ivl(zpt_fp,smap(i.q,p),(i.t-zpt)/(1-zpt))
        end
    else
        return Ivl(smap(i.p,p),smap(i.q,p),i.t)
    end
end
Jmap(i::Ivl,p) = Jmap(i(),p)

function backprop_localunstable(i::Ivl,t_wu,p)
    if iscrossing(i)
        t_sg = getsingulart(i)
        return (i.t <= t_sg) ? t_sg*t_wu : t_sg + (1-t_sg)*t_wu
    else
        return t_wu
    end
end


==> lozi-paper (copy)/workbooks/.ipynb_checkpoints/Baker-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "using Random, PyPlot, Statistics\n",
    "using LinearAlgebra"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "psi (generic function with 1 method)"
      ]
     },
     "execution_count": 64,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "const a = 0.15\n",
    "const k = 4\n",
    "const b = 0.35, 0.5, 0.15,0.7\n",
    "v(i,y) = expm1(a*y + b[i])/expm1(1)\n",
    "f(x,y) = (mod(k*x,1), v(floor(Int,x),y));\n",
    "psi(y) = 0.2+2*(y-0.4)^2 + expm1((y-0.4)^3)/6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {},
   "outputs": [],
   "source": [
    "N = 4000\n",
    "nu0h = Array{Float64}(undef,N)\n",
    "\n",
    "y = 1.0\n",
    "for i = 1:1000\n",
    "    y = v(rand(1:k),y)\n",
    "end\n",
    "for i = 1:N\n",
    "    y = v(rand(1:k),y)\n",
    "    nu0h[i] = y\n",
    "end\n",
    "\n",
    "nu0h = nu0h[1:300]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "theattractor (generic function with 1 method)"
      ]
     },
     "execution_count": 53,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function squareguy()\n",
    "    gca().set_aspect(\"equal\")\n",
    "    xlabel(\"\\$x\\$\"); ylabel(\"\\$y\\$\")\n",
    "    xticks((0:k)/k,[\"\\$0\\$\";fill(\"\",k-1);\"\\$1\\$\"]); yticks([0,1],[\"\\$0\\$\",\"\\$1\\$\"])\n",
    "    xlim(0,1);ylim(0,1)\n",
    "end\n",
    "function theattractor()\n",
    "    lines = [[0 nu0h[i]; 1 nu0h[i]] for i = 1:500]\n",
    "    attractor = matplotlib.collections.LineCollection(lines,\n",
    "            linewidth=0.5,alpha=0.1,zorder=1,color=\"k\")\n",
    "    gca().add_collection(attractor)\n",
    "    plot([0],[0],alpha=0); yl = ylim() # plotting something quite dummy just to get the attractor's ylim\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "search: \u001b[0m\u001b[1mm\u001b[22m\u001b[0m\u001b[1ma\u001b[22m\u001b[0m\u001b[1mp\u001b[22m\u001b[0m\u001b[1ms\u001b[22m\u001b[0m\u001b[1ml\u001b[22m\u001b[0m\u001b[1mi\u001b[22m\u001b[0m\u001b[1mc\u001b[22m\u001b[0m\u001b[1me\u001b[22m\u001b[0m\u001b[1ms\u001b[22m\n",
      "\n"
     ]
    }
   ],
   "source": [
    "?mapslices"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {},
   "outputs": [
    {
     "ename": "BoundsError",
     "evalue": "\u001b[91mBoundsError: attempt to access (0.35, 0.5, 0.15, 0.7)\u001b[39m\n\u001b[91m  at index [0]\u001b[39m",
     "output_type": "error",
     "traceback": [
      "\u001b[91mBoundsError: attempt to access (0.35, 0.5, 0.15, 0.7)\u001b[39m\n\u001b[91m  at index [0]\u001b[39m",
      "",
      "Stacktrace:",
      " [1] getindex at ./tuple.jl:24 [inlined]",
      " [2] v at ./In[64]:4 [inlined]",
      " [3] f(::Float64, ::Float64) at ./In[64]:5",
      " [4] _broadcast_getindex_evalf at ./broadcast.jl:631 [inlined]",
      " [5] _broadcast_getindex at ./broadcast.jl:604 [inlined]",
      " [6] getindex at ./broadcast.jl:564 [inlined]",
      " [7] macro expansion at ./broadcast.jl:910 [inlined]",
      " [8] macro expansion at ./simdloop.jl:77 [inlined]",
      " [9] copyto! at ./broadcast.jl:909 [inlined]",
      " [10] copyto! at ./broadcast.jl:864 [inlined]",
      " [11] copy at ./broadcast.jl:840 [inlined]",
      " [12] materialize(::Base.Broadcast.Broadcasted{Base.Broadcast.DefaultArrayStyle{1},Nothing,typeof(f),Tuple{Base.Broadcast.Broadcasted{Base.Broadcast.DefaultArrayStyle{1},Nothing,typeof(psi),Tuple{Array{Float64,1}}},Array{Float64,1}}}) at ./broadcast.jl:820",
      " [13] top-level scope at In[65]:18"
     ]
    }
   ],
   "source": [
    "figure(figsize=(5.7,4))\n",
    "cols = \"C\".*string.([0,2,3,5])\n",
    "subplot(131)\n",
    "for i = 1:4\n",
    "fill_between([(i-1)/4,i/4],[0,0],[1,1],fc=cols[i],alpha=0.3)\n",
    "end\n",
    "    plot(psi.(0:0.01:1),0:0.01:1,\"C4\",label=\"\\$\\\\mathcal{S}\\$\",zorder=1); ylim(yl)\n",
    "    #xlim((xlim()[2]-xlim()[1])/2*[-1,1])\n",
    "    scatter(singpts[:,1],singpts[:,2],c=\"C1\",s=1,zorder=3)\n",
    "\n",
    "theattractor()\n",
    "squareguy()\n",
    "\n",
    "subplot(132)\n",
    "for i = 1:4\n",
    "fill_betweenx([v(i,0),v(i,1)],[0,0],[1,1],fc=cols[i],alpha=0.3)\n",
    "end\n",
    "#     plot(psi.(0:0.01:1),0:0.01:1,\"C4\",label=\"\\$b(\\\\mathcal{S})\\$\",zorder=1); ylim(yl)\n",
    "    #xlim((xlim()[2]-xlim()[1])/2*[-1,1])\n",
    "fsingpts = f.(psi.(nu0h),nu0h)\n",
    "    scatter([:,1],singpts[:,2],c=\"C1\",s=1,zorder=3)\n",
    "\n",
    "theattractor()\n",
    "squareguy()\n",
    "\n",
    "subplot(133)\n",
    "theattractor()\n",
    "    plot(psi.(0:0.01:1),0:0.01:1,\"C4\",label=\"\\$\\\\mathcal{S}\\$\",zorder=1); ylim(yl)\n",
    "    #xlim((xlim()[2]-xlim()[1])/2*[-1,1])\n",
    "    scatter(psi.(nu0h[1:300]),nu0h[1:300],c=\"C1\",s=1,zorder=3)\n",
    "squareguy()\n",
    "\n",
    "tight_layout()\n",
    "# savefig(\"../figures/Baker.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "1-element Array{PyCall.PyObject,1}:\n",
       " PyObject <matplotlib.lines.Line2D object at 0x7f5923e8aca0>"
      ]
     },
     "execution_count": 55,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plot([0,1],[0,0],\"C6\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.3755555555555556"
      ]
     },
     "execution_count": 32,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "2/9*1.3^2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.4.1",
   "language": "julia",
   "name": "julia-1.4"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.4.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> lozi-paper (copy)/workbooks/.ipynb_checkpoints/CondMeasure-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 118,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "WARNING: redefining constant p\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "cool_intervals (generic function with 1 method)"
      ]
     },
     "execution_count": 118,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using Random, PyPlot\n",
    "using LinearAlgebra\n",
    "\n",
    "const T = Float64 # just getting the picture\n",
    "const p = T.((180//100,35//100))\n",
    "\n",
    "include(\"../simulations/cool-intervals.jl\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 119,
   "metadata": {},
   "outputs": [],
   "source": [
    "# start with the backward-invariant unstable manifold between w_0 and w_1\n",
    "beta = (p[1]-sqrt(p[1]^2+4p[2]))/2; alpha = -beta/(1+beta)\n",
    "x_ref_end = -alpha/beta; x_ref_start = 1-p[1]*x_ref_end\n",
    "Q = [1 -beta; beta 1]/sqrt(1+beta*beta)\n",
    "Is = Q[2,:]*alpha .+ sqrt(1+beta*beta)*T.([1,0])*[x_ref_start x_ref_end]\n",
    "\n",
    "# spinup\n",
    "for i = 1:10000\n",
    "    Is, Q, c, cw = cool_intervals(Is,Q,p)\n",
    "end\n",
    "\n",
    "attractor_endpts = Array{Float64}(undef,2,2,4000)\n",
    "for i = 1:4000\n",
    "    Is, Q, c, cw = cool_intervals(Is,Q,p)\n",
    "    attractor_endpts[:,:,i] = Float64.(mid.(Q*Is))\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 120,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "([0.845405465482409, 0.0], [0.1587546855216021, -0.12153827733889831])"
      ]
     },
     "execution_count": 120,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "n = 2; k = 1\n",
    "attractor_endpts[:,k,n+1], smap!(deepcopy(attractor_endpts[:,k,n]),p)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 122,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 550x200 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "lines = [Float64.(mid.(attractor_endpts[:,:,i]')) for i = 1:500]\n",
    "lwl = [1 ./norm(l[1,:] - l[2,:]) for l in lines]; lwl /= 3mean(lwl); lwl = min.(lwl,1)\n",
    "figure(figsize=(5.5,2))\n",
    "attractor = matplotlib.collections.LineCollection(lines,\n",
    "        linewidth=1.0,colors=[zeros(length(lines),3) lwl],zorder=1,label=\"Attractor \\$\\\\Lambda\\$\")\n",
    "gca().add_collection(attractor)\n",
    "plot([0,0],[-10,10],\"C4\",label=\"\\$\\\\mathcal{S}\\$\",zorder=1); ylim(-0.7076475276167904, 0.7374277623133827)\n",
    "#xlim((xlim()[2]-xlim()[1])/2*[-1,1])\n",
    "\n",
    "ccone = (p[1] - sqrt(p[1]^2 - 4p[2]))/2+0.1\n",
    "for (leg,px,py) = [(true,xlim()[1]/2,0),(false,xlim()[2]/2,0)]\n",
    "    xdisp = (-0.4:0.05:0.4)\n",
    "    fill_between(px .+ xdisp, py .- xdisp*ccone,py .+ xdisp*ccone,color=\"C3\",alpha=0.5,linewidth=0)\n",
    "    plot(px .+ xdisp, py .- xdisp*ccone,color=\"C3\")\n",
    "    plot(px .+ xdisp, py .+ xdisp*ccone,color=\"C3\")\n",
    "\n",
    "    ang = Jmap(px>0,p)\\[ccone ccone;-1 1]\n",
    "    relang = ang[1,:]./ang[2,:]\n",
    "    fill_betweenx(py .+ xdisp, px .+ xdisp * relang[1], px .+ xdisp * relang[2],color=\"C9\",alpha=0.5,linewidth=0)\n",
    "    plot(px .+ xdisp * relang[1], py .+ xdisp ,color=\"C9\")\n",
    "    plot(px .+ xdisp * relang[2], py .+ xdisp,color=\"C9\")\n",
    "\n",
    "end\n",
    "\n",
    "gca().set_aspect(\"equal\")\n",
    "xlabel(\"\\$x\\$\"); ylabel(\"\\$y\\$\")\n",
    "xticks([]); yticks([])\n",
    "tight_layout()\n",
    "savefig(\"../figures/Cones.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 92,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.6433981132056603"
      ]
     },
     "execution_count": 92,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ccone"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.4.1",
   "language": "julia",
   "name": "julia-1.4"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.4.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> lozi-paper (copy)/workbooks/.ipynb_checkpoints/Cones-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "cool_intervals (generic function with 1 method)"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using Random, PyPlot, Statistics\n",
    "using LinearAlgebra\n",
    "\n",
    "const T = Float64 # just getting the picture\n",
    "const p = T.((180//100,35//100))\n",
    "\n",
    "include(\"../simulations/cool-intervals.jl\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "# start with the backward-invariant unstable manifold between w_0 and w_1\n",
    "beta = (p[1]-sqrt(p[1]^2+4p[2]))/2; alpha = -beta/(1+beta)\n",
    "x_ref_end = -alpha/beta; x_ref_start = 1-p[1]*x_ref_end\n",
    "Q = [1 -beta; beta 1]/sqrt(1+beta*beta)\n",
    "Is = Q[2,:]*alpha .+ sqrt(1+beta*beta)*T.([1,0])*[x_ref_start x_ref_end]\n",
    "\n",
    "# spinup\n",
    "for i = 1:10000\n",
    "    Is, Q, c, cw = cool_intervals(Is,Q,p)\n",
    "end\n",
    "\n",
    "attractor_endpts = Array{Float64}(undef,2,2,4000)\n",
    "for i = 1:4000\n",
    "    Is, Q, c, cw = cool_intervals(Is,Q,p)\n",
    "    attractor_endpts[:,:,i] = Float64.(mid.(Q*Is))\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "([1.2015928500683095, 0.0], [0.656331837234344, -0.11730482440912225])"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "n = 2; k = 1\n",
    "attractor_endpts[:,k,n+1], smap!(deepcopy(attractor_endpts[:,k,n]),p)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "4-element Array{String,1}:\n",
       " \"\\\\\"\n",
       " \"/\"\n",
       " \"+\"\n",
       " \"o\""
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "hashlist = [\"\\\\\",\"/\",\"+\",\"o\"]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAdgAAADHCAYAAAC6LkJjAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAPYQAAD2EBqD+naQAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8li6FKAAAgAElEQVR4nOydd3gU5dqH79nZXpKQhHR6E4wIwhFsqKgoNvxsiAULICgcFeyKx4MKdgE7KhYsoEdFPUdQAgrSpSUQWiiBJCQhPZu2fb4/NmyyJJsESMgG3vu6cnFl5p3dd8ju/OZ55nl/j6QoioJAIBAIBIJmRdXaExAIBAKB4FRECKxAIBAIBC2AEFiBQCAQCFoAIbACgUAgELQAQmAFAoFAIGgBhMAKBAKBQNACCIEVCAQCgaAFEAIrEAgEAkELoG7tCbQFPB4P2dnZWCwWJElq7ekIBAKBoJVQFIWysjLi4uJQqRqOUYXANoHs7Gw6dOjQ2tMQCAQCQZCQmZlJQkJCg2OEwDYBi8UCeP9DQ0JCWnk2AsHJxWl389mTqwC499UL0ejkVp6RQNB6WK1WOnTo4NOFhhAC2wSOpIVDQkKEwApOO5x2NwatCfB+B4TACgQ06XGhKHISCAQCgaAFEAIrEAgEAkELIFLEJxGrw0qlsxKdrPP9yCqRbhMIBIJTkTYZwb7//vt06dIFvV7PgAEDWLlyZZOOW716NWq1mn79+rXwDOvncMVhUvJT2HJ4C5vzNrPx8EZ+T/6d2PhYps6YSqm9FJvLhmjRKxAIBG2fNiew3377LY888gjPPvssW7Zs4aKLLmL48OFkZGQ0eFxpaSmjR4/msssuO0kzrUu0KRqj2ohFZ8GoMaKgsHXHVnKzc5n+7HTC9GEYNAZUKhWSJNGrdy+27d9GmaMMp9vZavMWCAQCwbHT5gT2rbfeYsyYMYwdO5bevXsza9YsOnTowAcffNDgcePHj+f222/nvPPOO0kzrUuINoRYUyxWuxWdrMOitXD1lVeTWpBKakEqKXkpmEJNvvFpu9Lo260vIboQtGotkiQhSRI3jLyBIlsRlc5K3B53q52PQCAQCALTpgTW4XCwadMmhg0b5rd92LBhrFmzJuBxn332Gfv27eP5559v6Sk2Sqw5Fr1aT4Wzos4+WSWzft96UgtS+WT/Vv69M4Wpb0717deeewHGkaP5+bufiTBEYNKaUMtqJElC1sq8/fHbIs0sEJwG/FFo5ZOsfOwej2/bquIy3svIw1Frm6B1aVNFTgUFBbjdbqKjo/22R0dHk5ubW+8xe/bs4amnnmLlypWo1U07Xbvdjt1u9/1utVqPf9JHYdKYiDXHsr9kP0a1sd61VLsqPTx7wI0KmHjNLfx4y61k2WF6phsZiMnZx/6/Vvsd43F6ePj+h3n4/of9tp9x1hn8+L8fSYhJQC/r0ciaZjsXgUBw8nErCtP2ZbO7wsaeChu3x4aTaXPw3J5schxObG4Pj3aJae1pCmhjEewRjhYlRVHqFSq3283tt9/OtGnT6NmzZ5Nf/+WXXyY0NNT309w2iTHGGEwaE+XO8nr3n2FUMdgi4QE+z/XwRa6bAzYP8VpwA+fNes+XVk4tSOX1T18P+F67tu2iT6c+ddLMd429i8KqQiqcFbg8rmY9P4FA0HIsPFzM7gobOknCIEu8eeAw0/flkONwEqFRMzYhsrWnKKimTQlsZGQksizXiVbz8vLqRLUAZWVlbNy4kUmTJqFWq1Gr1bzwwgukpKSgVqv5448/6n2fp59+mtLSUt9PZmZms56HUWMk3hxPuaM8YCp3YpyMRoIyDxx2wn4b9DV69y0rUUi31Rw3/PrhfoKbWpBK4oDEBufw1dyviDRGYtaa0cgaJElCb9Lz2XefUWIrocpVJdLMAkGQ4fB4eD3de/0bEGpkf6WDEqeLLLu3CPLZbrGEatpUYvKUpk0JrFarZcCAASQlJfltT0pK4vzzz68zPiQkhG3btpGcnOz7mTBhAr169SI5OZlBgwbV+z46nc5ni9hS9ojRpmgsWgtWR/3p5zidxMj23j/PYSdUuhVK3BIddaAAn+U2XNy04PcFfoI7+9vZjf617ZV27ht5H+0M7TBqjL5q5oHnDmTHwR1YHVYcbsfxnK5AIGgG5ucUcdDmwKhSoVepqHR7KHa5cSoK/S1GbosJb+0pCmrRpgQWYMqUKXzyySd8+umn7Ny5k8mTJ5ORkcGECRMAb/Q5evRoAFQqFYmJiX4/UVFR6PV6EhMTMZlMDb1Vi6KTdSRYEqh0VuJR6i9KGBWlIkoDlR5wKGDzQLgMErDaqrCrsunFDJdddhmpef5R7oDBA5p07KYNmziz85mE6kLRqXW+NPP4yeNFmlkgOElUuT3MPHAYgI56LQ6PQrhGZk+lHQmY0TMBlWinGVS0OYEdOXIks2bN4oUXXqBfv3789ddfLFq0iE6dOgGQk5PT6JrYYCHKEEWoLpRSe2m9+/UqiQmxXqentCqI1nifNUdWZ4Dm5p5YteAX//vCT3Df++E9JHXTv6AfzfqoTprZHGJmwa8LfGnmQDcPAoHg2Pj8UAG5Did6lUS4RuYMk461Jd7VCLfHhtM/xNjKMxQcjaSIB22NYrVaCQ0NpbS0tNnTxbkVuaQWpBJljKrXNlFRFJ5Id7O5XCFBC4MtEjsqFXZWeVPFb3SV6W9uufuk8XeMZ/XvqwMPkEElq/A4GhbSgYMH8sWCL0iIra5mVmlE8/o2gtPu5qOHVwBw/+yLRTedVqDM5WbQuh0UOd30MOi4NMLCvko7y4rKCFXLrB7Um0itePZ6MjgWPWhzEeypRoQhgnB9eMAoVpIkJsbJyECWA4pd0McoEVErim3Je6Q5X8/xi3LnLZmHRltrqY+bOuJ694N3M3bKWL9tG9dt9EszH3m+O/npyRRUFVDuKMfpEW5VAkF9zMnMp8jpxqCSuDjcjAz8VexdhfBklxghrkGKENhWRqPSkGBJwOlxBnyO2VkvcWOk90/1d7mCTgWDLd4/3s5KhXVlJy8Jcc4557Ale4uf6F75f1f6jfni/S/45K1PfL+bw8z8sPoHfkv+jf6D+vuNnfXKLNob22PRWdDK3mVECZ0TWPDrAoptxQ0+oxYITgcKHS4+zMwD4IIwMyFqmUUFVpyKQh+TntFxYllOsCIENgiI0EcQoY+gxF4ScMxd0SrC1VDmhh2VEK5R0UPv3fdprhtPK2b63/z4TT/BTdqWhMFs8O0vLynnpgtu4qp+V7Fl/RYA7ppwl2/8zHkz0Zl0vvGHDh5i1LWjCDeEY9KakFUykiQx5PIhpOenU2ovxe62i2VEgtOCdzMOU+72EKGROcusZ2NpJQdt3mr+GT0TUKvEo5ZgRQhsECCrZOIt8Xg8noCm/iZZ4v7qgqdtlQoVboV+ZgmN5F0ju7w0eMQmNjaWDQc2+InuiDtH+I358sMvSYxMJDEykcmjJyOrZH5Y/YPfMTffc7PfMSuXraRrVFfC9GHo1XpfmvnJfz0p0syCU5Icu4NPDxUAMKSdmb2VdraUVQJwU3Q7BoeZW3N6gkYQAhskhOvDaW9s32AUe3mYRKJRwqXApnIFnUriTKP37vXzXDeuII7ops+aXifKNYfWXBwqyyq56YKbfKKbGJmIB08dA43fkn+jz9l9/F77tRdfq5Nm7ti1I0vXL/WlmUVTBEFbZOaBw9g9CvE6DS6Pws5KG2VuDyZZxXPd4lp7eoJGEAIbJKgkFXHmOCSkgGYOkiQxKV5GBRywQ65DobcB9BIccsDvRcErsEcTGxvLun3r/MRz5PiRfmN+/PxHP8E9O/5sKioq+G7Zd3WEd8YHM1Drawo9MtMzuWLwFb4085GmCFdddxWHKw6LNLMg6DlQZeebnEIAOuu1HHa6yLJ5MzRTOscQoxO+4sGOENggop2uHVHGKIptxQHH9DBIXBtRXfBUpiBLkGjyRrFf5rlxeNquYDw3/Tk/0Vy5ZyUhETVl8G67u06U+8ykZwC4/pbrSc5KriO81992vd97/P6/34kxx/inmVUSU2dMpaCqQPTeFQQNb6Tn4lIgSqNGkaDc5cHmUehu1DFO+A23CYTABhGSJBFnjkOtUmNz2QKOuzdaRYgMJW7YXQW9DGBUQb4Tfik8dSpu27Vrx5rda/wE84HHH/Ab88uCX/wEt29cX3bv3u3bP+PdGURERzT8RgpMf3Y67Y3t/Zoi9DyzJ+t3rBe9dwUnnV0VVfxw2HujHaNTE6lRs7PCe014qUc8WpW4dLcFxF8pyAjVhRJtjKbEFvhZbIhaYkyMt+ApuULBocDZ1VHs/DwPVe62G8U2xsQnJ/oJ7ta8rURG19zNexyeOlHuoCGDSC1I5fu/vqfP2X1QN9EMfc+OPQw+c3Cd3rsjbh7hSzOL3ruCluC1/bkoQLhGpp/FyJayShRgeGQol4Q3vze6oGUQAhuExJnj0Kl1VDorA44ZHi7RwwBOBTaXK3TTg6U6qv2x4NSJYhtDpVKxfPtyP9F96NmH/MYs+s8iEiMTuXnIzexI2YHb7ebbFd+SWpDK8zOfxxQS2JNao9HU+Zb88sMvvjSzQWNApVIh62Te+ugtkWYWnDBbrJUsKvAaz1wUZqbI5SbT5kSnkvh3d1HY1JYQAhuEWLQWYo2xWO2BG73LksQ/47xR7D4bFLqgX3UU+22+B6vr9I2q7p98f51nsbEdY337FY/CyItHkhiZyLTJ06iwVjD0+qGkFqSyNn0t/zfq/zCZvaLrdDqhvvuVo745HoeHR8c/WifN3OusXmxN3yrSzIIm88r+HAC6GXR0MuhYVui9DvyzYzSdDLqGDhUEGUJgg5RYcyx6tZ5yR/1N2QHONKm4sp1XVFdbFTppFcJkqPDAd/mnTxTbFJI2J/kJ7tOvPe23/49f/iAxMpHzupzHwvkLqSivYMFyb8u/r3/7msSBiWh12poD6vnvVcl1v05pqWmc3fXsOmnmUfeNIrciV/TeFfixqriMFcVlqIBLwy0kFVqp8ih00GuZ2DGqtacnOEaEwAYpRo2ROHMcZY6yBi++Y2NkjCqwumFLBfQ3ewX3xwIPRU5x0Q7EHffdUSfK7dCtg9+Y2y65jcTIRO646g5SN6Zy7iXn+sZOeX4KMXExfqLqcTf9pmbBZwuINcf69d4Niwxj9qezya/MF713T0MURfFFr2dZDGTbHeyqLmx6sXs8hnpu4ATBjfiLBTExphjMGjNlzrKAY8I1EvdEe/+Mu6oAj0KkGuwKfJUnothjYfH6xX6C+9KHL/ntX/X7Kl/h1FvT3iI3J5cFf3qj3CVbl3DlDVd6U8v1ONep1Y0XVpUWlvLImEeIMkX59d7t949+pKSniN67pzhLC61stFailqCTXsuakgoUvJHslZGisKktIgQ2iDGoDcSb46lwVDRoeD8iUkVnHbiBrVXQufoxza9FHnIdIoo9Xm64+YY6UW6P3j1qBihw65BbSYxMZFjfYfz+0++cPfhsUvO9Y+d8N4deZ/ZCo9Xgch2/KKZsTKFf1351eu/e/eDdfmlm0RSh7eJRFF5J90av3Y060ipslLjcaCSJl3rEi9aObRQhsEFOlCmKEG0IVkfggid1tcMTeIudSt0QrgaXAvMOi6Ka5mThyoV+gvvavNf89q9ZusYX5Y6/dTy7t+9m7v/m+saPe2QcEVERqJphHeO8D+b5pZlllUxUXBRf/PyFX5pZPN8Nfn7JK2F7uQ2NJGGUVGTavVXo4zu0p5tR38qzExwvQmCDHJ2sI8GSgM1pazBC6W9WcUmo9y433wntqv+yScUKB23iAttSXH311XWi3L7n9PUbM3rYaJ/ofjzrY7p078LWvK2kFqSyeMtiLhp6EQaTIcA7HBv5Ofncc8M9fmlmlUrFwMEDRZo5SHF5FF5LzwUgRqvGgUKF20OMVsPkTtGtPDvBiSAEtg3Q3tCeUF1og40AAMbHyugl71pYoxpCZG+x6xciij2pfLPkGz/Bnf3tbL/9G9ds9Anu8P7DWfnHSt759h3f+Dc+eYMu3bs06bltU9m0flO9aeYHn3iQ3Ipc0Xu3Ffkut4j9VXbUEpxp1vsKm/7dPQ6TWm7l2QlOBCGwbQCN7G3KbnfZG1xHGaWVuKO64GmvDXpXB0UrShXSKkUU21pcdtlldaLci664yG/M2GvH+kT3sbGPoQ/Tk5yb7Fube8e4OwiLDGuW1HJtPnj9A2LNsX69d6Pjo/nyly/Jq8zzNUUQtAx2j4c3D3ij10Szgf1VDlwKnBdmYkRUWCvPTnCiSIp4QNMoVquV0NBQSktLCQlpnWo+l8dFakEqVoeVCENgb12HR2FsmotDDjjTCEVOyHHCuRaJl7s0X0QkaF4OHjzINede461UC8C737/LJZdcAsCuHbuY8dQMdmzegc0W2Le6OdCq9bw15lcAhj4bR/vISPSyHp1ah0YlOrqcCJ9k5TN1zyEMKomrIkNYmFeKDCT9oxd9zM3z2EDQvByLHogIto2gVqmJN8fj8rgafH6mVUlMrHZ42lEJfYzeVSN/lylsrRDpv2ClU6dOpB72j3JvHu3fcH7SzZN8Ue7NQ27G7rSzMWujb/zzM58nvlM8cgNpRVmW0eq1Afc3Rr+u/ev03n106qMizXwcVLjczDpwGIDzw8z8UeQ1lbk3IVKI6ymCiGCbQDBEsABuj5vthdspshXR3ti+wbFT012sLVOI1YBZBXvscJZJYmZXWZT8t1FycnIY1n8YSgM2mDPnz+SKK64AoKysjFeefoU/F/9JeVk5Hk/9wqcz6PjHhf+g0lrJ1s1bcTn9b+BqR7BT5l6Do4FOT0dI6JzA9NnTueryq9DJOvRqPVqVVnz2ajH7wGFeTs8hTC3T1aBlc1kVERo1awadQWgTG1IITj4igj1FkVUyceY4FEVp1OXnwTgZjeRND0dW+9Vvq1DYWC7up9oqsbGxbMvd5hfljp402m/M5FGTfVHueV3OY9f2XazZt8ZXtVyf7aO9ys6qpFVsXr/ZJ67h7cN5fubzzP9zPp26dDzmuWYdyOLuEXcTbYr267171Q1XkVWWddo3RShxungvwxu99jLqSSmrAuDZbrFCXE8hRATbBIIlggXwKB52Fu4krzKPKFPD3qSf5br5Ks+DSQUdtLDLBj0M8EF3tYgkTlFycnK4etDVOCsDC9eMuTO4fkRNI/pP3/mUbz7+hrzDefXaPdaOYDvcXUm3nl1Y8PkC3n/tfYryik54zpYQC+Mnj2fKY1PQqXXe57uyDll16lbQztiXzdsZeYSpZdRAgctNf4uRXwf0QCW+m0HNseiBENgmEEwCC1BsK2Zr/lYsOgs6OXB3DZtH4d7dLvKc0McAaTav+cTznWSGhIrkxenC7Fdn8/HrHwfc361nN35e87Pv9+zsbN7815usWrqKiooKtHL9KWK9Uc9VI67ipXdqLCVnPDWDn+b/RGVF4FaLTaVjl47M+WYO/c/qj17tFV2drGvzN4f5Difnrt1JlcdDR72GDJsTCVg0oCf9Q4ytPT1BIwiBbWaCTWAVRWF38W6yy7KJNje8EP2vUg/TDrqRge562G2Djjr4pKcauY1fqATHR3FxMcMGDKPKWhVwzLMzn2XUXaMAcDsUVk7LA+DJL0dQUVl/hydJkoiIjuDRaY9y3U3X+e0bd9M4Nq7biNN+4inha266hg8/+9AnunpZj0ZuO9XMU/dk8UlWAWZZhYRCmVvhjthw3jzj2FPxgpOPENhmJtgEFqDUXkpKfgpGjRGDOnDFoaIoPJHuZnO5QrwWCpzeRgBPJMhcGS6iWIGXubPnMvPFmfXuq50ivuj5KGSt98Zs5osz+Xn+zxQVFAUsoFKr1fRM7Mlbn79FQkKC374dO3YwdfxU9uzeg+I5sctQSFgIk5+fzPix44M6zZxpc3DBup04FIUueg3pNiehapnVg3oTqRXPXtsCQmCbmWAUWIC04jQyrZnEmGMaHHfApnB/mgs30E0H++wQrYHPe6nRqkQUK6if83uej7XIGrCK+Ok3nuaOe+7wjc/MzOTlR19mw/oNVFVWQYAri8li4tqR1/LcK8/Vu3/xL4t547k3OHzo8AmfQ/c+3fl0waf07NozKNLMk3dlMD+niHC1TKXHg82jML1HPGMSGl4VIAgehMA2M8EqsOWOclLyU9DKWoyahp/dfJjt5j8FHiwyOD1gU+CfcSpuiAyuO3xB8FE7RdzQMp34zvH8vvF3v22///w7H775IQf3HcRhr7/yXVJJRMVGMfXVqVx61aUB5/Huq+/y9ZyvKbMGbt/YVG665yZmvj3TZ5ihl/Vo5eNfH9wU9lbaGLJ+Fx6gm0HLvioHfUx6lgzshVrc6LYZhMA2M8EqsAD7S/ezv2Q/sebYBsdVuBXu2e2iyAUJWshyQDs1fHmGGoP4cgsaoLbA1k4RAww5ewhFhwJXEh8d5ZaVlfH+q+/z20+/UZRfhNtdv3WVWqMm8ZxEZn4+k/btG47uHhv3GMt/W46t6sQcrUIjQ3li2hPcM/oe39pdnaxDrWqe1O392w/wS14JCToNWdXPon/q353BYeZmeX3ByUEIbDMTzAJb6awkOS8ZWSVj1jb8RU0q9vBKprfgSSdBpQJjY1SMihJRrCAwDQns0fz0n5+Y+sDUgPtjO8aStDnJb9uuHbt4/bnXSd2USmVFZcD2eiaLiVvuuYXHnn+s0TmXl5cz4dYJpG5JrWOccaz06deHz//zOR1iO/giXp2sQyU1vYZhW1klV2xMAyBcLVPkcnNjdDve79PphOYmOPkIgW1mgllgAQ6WHmRPyR5iTDENPltSFIVH9rlJrVQIV0ORCywyfHWGGrMsolhB/RyLwNbHsHOHkb0/O+D+J199krvG3OW37Yevf+CLd78g82AmTkf9lceSSiImIYbnX3ueCy+/sElz2bhhI1MfnEpWelbTTyAAt4+9nVfeeqVJaeY7UvazrMhKlFZNnsOFSVaxelBvYnRtp/pZ4EUIbDMT7AJrc9lIyUvBg4cQXcPz21ul8MAeFx7AoIIqD9wZpeLeGBHFCurnRAX2aBb/dzGP3/t4wP31RbllZWW8/tzrLP9tOaXFpQFTyxqthrMHn82c+XPQ6QKvET+aBZ8v4N2X36WksOGWkI0RHhXO1NenMvLGkb40c0q5ixuT05EAGXABz3WLY2LHho1iBMGJENhmJtgFFiDTmsnuot1Em6MbTV3NPuTml0IPGgmcCuhV3ii2nVpEsYK6NLfA1setl9/KjuQdAfc/+cqT3DXWP8pN2ZjCmy+8ya7kXVRVVQVMLVvCLNx5/51MfGLiMc9rxlMz+Ombn6isPH7jjHaz5qLtew56ScGmSHTRq1l8ThdCtIZjSjMLggMhsM1MWxBYh9tBSn4KDreDMH3DfSStLoW7d7uwuvGJ7E2RKh6ME1GsoC4nQ2CPZu3atYy7blzA/dEJ0SxLXlZn++fvfc6CzxaQeyg34LNXlayiY8eOvPjRi/Tv3/+Y51ZeXs7kuyezce3GgOnrI2gHnke7195H8XhAAklSUfzEAzg2rkNr0nLrnbcy47UZvue6oilC8CMEtplpCwILkFOew/bC7USbGo9i/1foYeYhNyrAg1do5/VSE3USLp6CtkVrCGx9TLhjAqt+XxVw/5RpU7hv4n1+27Kzs5n14ixWLV1FWWlZQEMLrU7L4IsG8/6C9497ftu2beP5B5/3M84I//BrND374LHbUOn02P5aRum/Gy7SioyL5KV3X+LaK671OVWJ3rvBgxDYZqatCKzT42Rr3lYqXZWEG8IbHOtWFCbudbGnCtSS16P4mnAVUxJEFCvwJ1gE9mh27NjBrUNuDbg/Kj6KP1L+qLN9ZdJK3n31Xfam7cVeaQ94fGh4KBMemcBdD94VcExDHLEplRQFRZJQ7DYK7rkRz+Gc43q984acx8y5M+kU28lnmKFX60Wa+SQjBLaZaSsCC3C44jCpBalEGiMbXb+3o8LDP/fVFIuo8Lo7xeuC4wIqCA6CVWDr49Exj/L7z78H3P/wvx5m3EN1U8+zp8/ml+9+oeBwAW5X/QVUsizTqWsnZnw8g8TExAbn4VYUxqa5yLCDGm9h093RKkZH19zAvjHtDf7z2X+oKK9o0rnVh8Fs4M4JdzL1uak13swizdyiCIFtZtqSwLo9brYVbKPUUUqkIbLR8a9luvi9WPE9i70sTOKZjsITVVBDWxLYo8nKyuLmS2+mvLj+BgVhEWGs2l037ZyZmclrT7/GhjUbqCivCJha1hl0XDT0ImZ9Mctv+5JiD69Wrzl3A7FamNtTja4RUxdFUZg4aiJr/lqDy3H863ejE6KZ9vY0kWZuAYTANjNtSWABCqoK2Ja/jXb6do12GSlyegueKqu92iVgTg813Qxt5yIqaFnassDWx8ezP2b2i7MD7p80dRITHplQZ3tTbB8B2kW3J+KLhZRpTUh4LZlf6CRzwQm0iLRarYwdMZadqTsDVks3hYuGXcSceXMIM4UFdVOEYEYIbDPT1gTWo3jYXrCdAlsBUcbG19r9kO/m/RyPr+Dp/BCJFzuLKFbg5VQT2KPJycnhlqG3UJJf/xrY0PBQVqetrrM9kO2j4fpbCHnkGRS3G0mWcWxYTfsv3+Gl91+kT58+zTr31X+t5rlJz5GXnXfcr2EOMXP3g3fz+FOPo1frg6IpQjAjBLaZaWsCC1BYVci2gm2E6kIbNTF3KQrj01wcqFXv8U43mT4mUTxx3CgK7DuItHw9rFiP8u+HoVvbtMU71QW2Pr786EtefebVgPvvnXIvjz7zaJ3tW7fv5rGSCNyWUAAUp5PCMTfjzsrwG2cwGhh69VBe/TDwe5wIc9+Zy8dvfUx5Wf2p8abQpVcXps2cxqUXXlpv711H1iHKliZRlrSUdreNJPS66xp5xVMDIbDNTFsUWEVR2Fm4k9zKXKJNDTdlB9hS7uGx/TXFHf3NEm90FVHsMeHxwM69PlGVDuX6din33YIyZmQrTu74OR0F9mhycnIYecVIinLrb2xgCbWwdt9aFuS5+Ti3pjfube1VhC37kS/e/YJDGYcCr5uVIKJ9BJOfm8wNo25oiVMAYOo/p7J44WLstsDV0w3RRatlwj/6cX1Ee9RR5yAAACAASURBVJTd+3zbTUOH0vH995prmkGNENhmpi0KLECJrYStBVsxaUzo1fpGx7940MXy0pqPw+tdZM6xiCi2QdxuSNmJtKJaVPNrLsCKJEGoBWXYRXDvzRBiacWJHj9CYOvnuy++44VHX/D9LpnMRH71X1ShXqMXna2cHwaEYTjK57upto9qtZpeib148/M36zSrb07KysqYdNsktmzcgsftqbO/t07H5WYLwywWutWyn1QUhVKPh78rKninqpIRD9/HQ5MfOuXTzEJgm5m2KrCKopBWnEZWWVajTdkB8hwK9+52Yav+RPQ2SrzTTT7lviAnjNMJG7d5RXXlBqQSq2+XIsvQPhyiIyEyHNQyyjWXwoCzWnHCJ4YQ2Kbx4YEK/mPVoigKkiRR8uJT2P+sWTJkDDXy976/6z02ZWMKb73wFjuTdzZo+2g0Gxn+f8OZNnNai5wD4M3E7NhD/rf/xbNsDbG11tl6FIV8l4tsp5NclwuHorCusoKfrdZ6X6prn6588NUH9O7e21fJbJANjRZfBjNCYJuZtiqwAFaHlZS8FPRqfaNN2QG+yXMzt1aK68VOMuefQPXjKYPNDuuTkZavg9WbkCpqvGkVnRY6xkGneIiLBrV/RaZyyeA2+/wVhMA2hRKXwp27XFRVf3X6miTe6irz03c/8dzE5wIed8/D9/DYc/U7OzXF9vFIs/rHX3ycq66/6vhPwOWGlB3exxt//Y1UUCsTI8uQEAOd4yEhlu2797D+r7+xVXr7726uqmTtMXo1D79xOG9/8jZGjbFFeu+2JEJgm5m2LLAAe4v3ctB6sElRrMPjXSB/qHoVQhc9fNRDjep0jGLLK2DNZq+ortuCVGtphmLQewW1czzEtAdV4JsQIbCnPh9ku/m+wKuujS11G37ucDL3Z9a7z2gx8nd6/VFubdvHCmtFg83qz+x3JrPmzWq4Wb3DCRu31mRiSst8uxSNGjrEeT/f8TGgCSx8St/e8I++vPLcK/w470cqK46vMUJoeCgP/fsh7ht9nzfNfJy9d1uaFhPYzMxMOnTocMITPFHef/99Xn/9dXJycjjzzDOZNWsWF110UcDxK1asYMqUKWzfvp24uDieeOIJJkyou84tEG1dYCucFSTnJaORNZg0pkbHr7d6eOZAzZf3mQ4yl7ULng94i1JcCqs2ekV141akWq4+itkInRK8F52oCGjiTYcQ2FObfIfCXbtdOKuvpP8XoWJSfNPXlf72y288dl9gf+I7xt3B0y8/Xe++Das38OGbH7Jr2y7Ky8oDulCZLCZuue8WHnt0ojcTs2K9NxNTWeUb48vEdE6AuCiQm3YORwS23n3NYJyROCCR2Z/PpkenHk3qvdvStJjAmkwmpkyZwlNPPYXJ1PiFuiX49ttvueuuu3j//fe54IILmDNnDp988gk7duygY8eOdcanp6eTmJjIuHHjGD9+PKtXr+bBBx9k/vz53HTTTU16z7YusADppensK9nXaFP2I0xNd7G2zPvRiNXA52eoUZ+qUWx+Iaz42yuqKTuQarn2KKEW7wWnUzxEhDVZVGsjBPbU5q0sN78WeaPXUBXM663GLJ/Y/9G1F17LgV0H6t2nN+n5Y9sfAa9F8z+dzy/f/cLBvQexllgJUam42GxmmNnCBSYT+lrZFpdWg9yto/czHh3ZYCYmEA0JbCCsViujrx7Nvt37jss4Q61Xc90t1/Hq7FcxaUwnNc3cYgK7Zs0aJk+eTGZmJtOnT+fee+894ckeK4MGDeKcc87hgw8+8G3r3bs3N9xwAy+//HKd8U8++SS//PILO3fu9G2bMGECKSkprF27tknveSoIbKWzkpT8FCRJwqJtvJo1265wX1rNXfnkeJlrI06hKDYr11v1u2I90vY0v11KRFhNpBp24n9vIbCnLofsCvfsdnGkauGxBJnh4c3/PVn+23Im3Tkp4P5R40bx7MvP1mwoLvU+S12x3puJqVUdXOp2s89uZ7/DwWFXTVSpklXExEVz9U1Xo9U2PTo8HoENxNLFS3nx8RcpzC08ruPD2ofxyLRHGH37aAxqQ4ukmVv8Gey8efN49tlniYyMZObMmVxyySXHO9djwuFwYDQa+c9//sP//d//+bY//PDDJCcns2LFijrHDBkyhP79+zN7do012sKFC7n11luprKxEo6lbzWa327Hba9aJWa1WOnTo0KYFFiDDmkFacVqTo9jPct18lef9Ykao4cszGvdSDVoUBdKzYPk6r6juPeC/OyqiJlK1NG92RgjsqcuMDBfLSryX0DMMEu90l09avcJ1F19H+vZ03+8xajWXmy1cYbEw0Gzyz8SEhdR8vsNDycrIZuumrRQcLsBmswUsotJoNYx7ZGyD82hOgQ3E3Lfn8vHM4zfOWJ+zHrPGTLg+nBhT47UoDXEsAntcsfTo0aO55ZZbePnll7nmmmsYNmwYr7/+Ot27dz+uCTeVgoIC3G430dH+xgnR0dHk5ubWe0xubm69410uFwUFBcTGxtY55uWXX2batBYsg28lok3R5FTkYHVYCdWFNjp+VJSKJcUe8pxQ6IL/Fnq4uX0b8ixVFNi1r8b4ITO7ZpcEhIdBVCRER8CR9X3Wcu9Pc1JS/xIGQdtmf5XCHyU1IvbPeNVJE9dHxzxK+vZ0Omk0XG6xcIXZQl+DoWaAR0EJMXvTvtGRYKpeQWCzU7X/IKW70zFZy5E8HpxIUE+gAXiNlA8dbngysY0b2ZwoYx4aw5iHxrDk9yVMuWsK1F2u2yB2lzdgMqgNjYxsXo47Wa0oCsOGDaOsrIy3336bxYsXM3HiRP79739jsbTsgvqjo68j686OZXx924/w9NNPM2XKFN/vRyLYto5O1pFgSWBn4U4sWkujKRO9SuKBOJlpB72FE18d9nB1uArjCT5falHcbti2u3q5wXqkwwW+XUeMHwgPhbDQmsrIKrv3p6VoydcWtBqfHnZzRF6vDpc4w9j8qeEPZ33InDfm4LTVOED11OkYZrbwQOfO9NTVGMgo4M2+tAuF8DAUrYbc7MMU/p1MZWWlt0FBrXylDFjAW8wkgUqWCWsXRq8zeyLXLnBq7AbxBOwYG+OmS25id+ruYz7u7PPO5qufvyJUH4pBbcCoNrZK79xjEtgPP/yQDRs2sGHDBnbu3Iksy/Tt25eJEyfSr18/vv76a/r06cPChQsZOHBgs082MjISWZbrRKt5eXl1otQjxMTE1DterVYTERFR7zE6nQ5dLceSU4koQxQ5uhxK7aW007drdPxFIRL9TBLJFQplHvihwMNd0UEWxbpcsCnV+7zpr7+Rikt9uxS12m8NH9pWWOAe28BSCUGbZGelh7VWr1oZJRgTc2LfieRNyUy6fRIlhXUbDkhAX72eq9q146b4OCxlNf1jFUmCuChKQy2k5BWQlVdAedahgClfAJVaRVhYGBcMPZ8OnZshcOhat7j0ePjpx5+Yev/UYz7OEmZh5jczufT8SzGpTRg0BgxqQ1C05jsmgZ0+fTqDBw/m7rvvZvDgwQwcONBPiO677z5mzJjBPffcQ2pqarNPVqvVMmDAAJKSkvyewSYlJTFixIh6jznvvPP473//67dtyZIlDBw4sN7nr6c6GllDgiWB7QXbcXvcjbapkiSJf8bLjEvzFnLMz/NwfYSKUHUrR7F2O/yd4o1UV29Eqn3R0WpqjB/iY+oYPwgEJ8pHOTU5yjGxKsKa+H0oLi5m9FWjSd+XHnCMSqXihluv54X7bqu5acyrLvopq8AjQQ6w12ZjT3kF9vz8el9HkiT0Rj19+vZh0EXnNvncThY3DLmBvTv2HvNxd026i2dfeJYQTYi3kKm6ejgYHeeOSWAzM+tfHF2bMWPG8NxzgZ1LTpQpU6Zw1113MXDgQM477zw++ugjMjIyfOtan376aQ4dOsS8efMAb8Xwu+++y5QpUxg3bhxr165l7ty5zJ8/v8XmGOxEGiJpp29Hib2ECEP9UXxtOuslboyU+L5Awa543Z4eiGsFx5WKKli7GWnFOu+/tVKvil5Xy/ghCuRTqOJZEFRsKfewtcIbvXbUwnUBqusfvP1B/lryV4Ov1eecPnz969fem32n05uJWb7Oa/zwz3/7xjkUDwcdTvbZ7WQ4HBzdMkCj1RATF8PQay5ttSWUDfHj9z/yrwn/Oubjepzdg4VLFxKiC2nVVO/x0uxXyaioKP7444/mflkfI0eOpLCwkBdeeIGcnBwSExNZtGgRnTp5qzRzcnLIyKhpDdWlSxcWLVrE5MmTee+994iLi+Ptt99u8hrYUxG1Sk2CJYHUglRcHleT1o2Njpb5rdhFuRsWFijc2l4hQnMS7hhLy2DVBu+d/IatSLW6kSgmo1dQO8V7i5XaaoWzoM2gKArvHaoxc5jcQea9195h7sy5AU0eAKLjo3n7m7c588wz/XfY7GR+/TNF3/9KjyIr5lpRmM3jId3hYJ/dTpbTiRvvUpqQ8DAGDTmXbj27NffpNRvXnX8d6WmBo/T6MJqMzPhsBtcPux6TxuSLToMh1Xu8CKvEJnAqrIM9GrfHTWphKiX2EiINkU06ZkmRm1ezvKmxK8IknurYQlFsQTGsrDZ+2LLdbw2fEmKuWW4Q2e64jB9ONmKZzqlB0m9JTPvsd3TPetfbV61YinXa435jTBYT0z+YzuVXXV7n+OKiYr755Bu2LFtNx5x8zkfFRSYThlrmDhUeD/vtdvY7HRSqZbqf0Z0Lhl6IKohvHpcX5jHxtTnHfNyIu0fw2szXsGgsGNQGDBoDOjn4a19afJmOoO0jq2TizfEUVRXhdDub1N3iinYqvs33cMAOS0sU7o5RiG2ui232YZ/xA6lpSLXu+5TwUH/jhzYgqoK2S2ZmJuNGjCMrI8t/hyQROX8RAIrTwdW2A0wtqFtr4nK5WPTjIn79/lfStqdRkF+A2e1hqNnMFWYLE0wmNJaaZXJlHg+5WjXR5w/A0q0TiZJEYoue4Ynx9SffUFpUU0i4uapx7+H4HvF899t3dGzf0Sum1dFpW0n1Hi9CYE9jwvXhtDe2p6CqgPbGxitdJUni6Y5qxu9xoQCzsly82vUE0jcHahk/HJVOUiLCvNW/CbH+xg9VtuN/v9YiUJNtQatzzw33sHHVxgbHnH/J+Xz0/UcsKnLzZnUG5+54HXc//gB7duzhq4+/IvnvZA7nHKa81hrq6Grjh8ujYxhoMCLXujFUQsy+z7e5XQjdj+wLss/3rp27WPfH+jrbjbXORX/UDa9Wr+WZN5/h7jvuxqgx+gS1LXTKaW5OvzMW+FBJKuLN8RRWFeJwO5pknt3dIHFRiMRKq8LGcthX5aGboYl3oYoCaene1O+K9UgHD9XsAjAbITTEu1b1yHKaxha5twXOOgN6t6wJi6BhXp76Mt98/A2KO/ATsY7dO/LZz5/Vu+TPWlHJOwcBWYNUZuXtEVfzeq3K9SN00Gi4wmLhqtAwEo+yG1QMeu9nOywE9NWp0LxC70+QsHXzVuw2h9+2Mw0NmzOE9ezMnP99jUVr8YlpaxnxBxtCYE9zwnRhRBmjyKnIIdrUNEeWKQkya3e6cCnwSqabj3s2ILAejzflu6LaTSknz7dLUUlel5mEWIiPrrnonGpEN+0Zt+DE+fn7n3nx0RexVQSOBEPCQpj11SzOHVx36Yrb7Wbjqo0kLUpiR/IODmUcIi8vD+Md92O59wEAil77F45qcdXpdQw9ozuPX3YR0bsO1LXgjGzn/XwnxHhvIIOIHdt38vfy+lvjBUJvMnDNTVcTERaBWlKjVmkIOXcwIe16tNAs2zZCYE9zJEkizhxHflU+NpcNvVrf6DEhaolR7VV8medhvw02WN38I6TWWlOXC5JrNW8uLPbtUtTVzZs7JUCHVjJ+ONmcDud4ktm/fz9jrh9Dfm79a0DBaxgzbso4Jjxaf2vKQxmHWPzjYjat3cTB9INkZ2XX31JNo8V8xxgAwsqLWfbTu3UtOP+3HKg2fohpX12IFwfGk2vN1xBffDiPCmvdqDsgMgy+YBCDzh+MRqVBo9KgVqnrPDeVg+gcgw0hsAJCdaHEmGLILMskRt00I+y7olX8VOihzA1vZHn4tpvbu4xmxXrvsppaz6IUjbra+CEBEqJBLT52gqZRVVXFPdffw/Yt2wMPUsHlwy9n1hez6t1ts9lY+t+lrFq2ij279nBw/0FslQEiXAnMFjPnXXwe09+bjtFo5JUMF0klCigKs7b9hfTGUn8LTpXKm4HpXH3TGASZmORNyaxZ1rRuYUeI6RDNLbffilbWolap0ag0yJIwaTkRxJVOAECsKZa8yjwqnZUYNY2nsmRJYnK8zAsZbgpc8MuLn3PDn0t8+xW9FjpWr1E9hubNgtOXpx94mv9+/18/v9yj6dWnF/MWzwtoprB5/WaW/ncpqcmpZB3MIv9wPoqn/hfU6rR07t6ZJ2c8yaALBtU7pmjTdpbK3UGl4vytm+g0bwEQJBactZj34Zd+BVaNodPruPrmq+ncobMvMlWr1EiICv3mRAisAACL1kKsMZYD1gNNEliAi8NUdEjOJTO8PXOvvZURfy4BkwE6d4DEHjUdPASCWnz96de89a+3sNsCN0GIiI7gnfnv0Ldv/W3QcrNyWbRwEZvWbeLgvoNkZWbhstfvv6tSqQiPCufm0Tcz6YnAPVXr49USI0p7FbLbxTOfvYei03qj1LN6eU31W4HVf60hZV3KMR3Td9BZXHrp0AZTvYLmRwiswEesOZbcylzKHeWYteYmHfOsqoAXS1Q8sfBL771vRRVsT0PZscfbBq5TtSlEkBV4CFqeHTt2cP8N91NSVNfA/gh6vZ5HXnyEO++9s979DoeDpf/zpnfTdqRxYP+BBguYjGYj/Qf3Z8Z7MwI28zgWnuqq46Ud++mTlY7RbvN+xvcehL0HT9r67I9mfVz/s+EARMZEMuruUSLVGwQIgRX4MGqMxJvj2VuyF5PG1CTz7B5D+jIPYMjjeDKyfWYR0s69kFvg/Vmf7K2mPHIxCm3ZdoaCk4vVauXOq+9k/679Aceo1CpG3D6CF996MeCYbZu3seSXJWzdvJXsjGzycvMC2g9qNBo6dO3Aw1Mf5rLhl53wOQSiXZc43uwC0AvlpkEoK//2FjdtSUUqKoWiUtiyvcZhrHM8RBy/w9jyZSvYsWlHk8drtBquvGEYPbr1FKneIERYJTaBU9EqMRBVripS8lJQJIUQ7Qmca26+t4J4+TrYusvfmcmg9/ZkDQ8Dg/6Ud2ZSbrwKLmz+9o0ni9pWiT9nvEbS4t8bHN//3P58uejLgPvzD+fz28Lf+HvV3xzYd4CsjCyc9vrNOCSVRFh4GNfdeh2PT3s8eDqmlJbBqo3exhNHe2RrNd7Pd7swr0lKA3Nes2INHlfTu4dHx0dzRu/eyCoZlaRCllStLqbmiy4k/O67W3UOJxNhlSg4bgxqA/HmeHYX7casMR//c5qY9nDrNSi3XgNFJSgrN3jFdlMqUpUNDtng0GGv2EZHen9CLaem2Bpav6r0WPngrQ+Y8/ocXE4XWrWet8b8CsCKpBW+MTEJMXz9+9cBezE7nU7+WPQHK5etJG17Gul706mqqAr4ngajgcRzEnnpvZeIj49v3hNqbkItcM2lKNdcChVVKGs3eyvo127ydnmqzt4oWg1ERUB0JMnpB8hIP9T4a1djCjUx9PKh6LQ6ZJWMWgrO56aqUzzoOBGEwArqEG2KJqciB6vDSpgu7MRfMDwMRlyBMuIKsJajrN7ovRitT/aK7YEsOJCFYjTUdMeJbn/qdMcJC94L0Nq1a5l812TKSwJXoBpMNescN2RsqNfsvyC/gA0rN7ArdRdb1m9h25ZtOANYRKrVamISYnjgiQcYcWv9fZzbFCYDXH4ByuUXgN2O8vdWpOXrKFv0ByEOICsXsnLp7fFg0OnY73CQ4XBQO/kta2QuGXYJZ/c9u+a5qUpu9ei0KWgC3GAJhMAK6kEra0mwJLCzcCcerad575pDzDD8EpThl0BlFcq6LV6xXb0JqbIKduyFHXu9/V2PNE2Pixb9XU+Q4uJiRl4+kuyD2QHHqDVqRj84minPTfHbXjtF7HA4yNx70Fu5ezCLXcm72LRhE4X5hXUEVa1WExkVycWXX8wzrz+DfAov1Xpy0pP8uuBXv21q4B9GI8MsFi4zW4hUqzlDr+cMvR4XoOnSEU3XLug6d0ajMwZldCo4MYTACuqlvbE92eXZlNhLCNeHt8ybGA0w9HyUoeeD3YGysdqoYmW1UUVaOqSl1zKqiPeuPRRGFQ0y5qYxrF9R16C9Nuddeh4f/+fjBsfkZOWQviedzP1ZRHMxAJf1vYzyCiueWi0EZVkmNCyUfoP6MeWFKXTu3PmEzyHYOTvhbNy2wP1fAVzA2spK9re3MPTHj7FYnXiWr8G+bAXk5KCkZ+BIz8ChWommY0d0Xbui7dIFlb5xNzVB20BcqQT1olFpfE3Z3R43sqqFow+dFi4YiHLBQHC5UZK3V/sXV1st7suAfRkoslyzwL9DXKsv8G9NXnn+FebPmd9go+/O3TuzYOkCzObAy66sJVbS96RzYN8BsjOz2fT3JnZt3UWFtQKn01n9DNYrsBISPfv25J777+HaW65t9nMKRv457p/8ufDPJo2VdTJTnprCI4894jO+18m6muKsC69AeVbBlrqdsqQkypYswXHgAM7qHyQJTXw82q5d0XbtihzAUEPQNhBVxE3gdKoiro3L4yK1IJVSR2mTm7I3Ox4PbK9uFrD86GYBKq9LVKd4r2tUkBYTnWjD9cX/W8zzE5+nsiJw382Q8BBe/vhlLr744oBjHA4HGfszvJW7B7JI25XGplWbKMgrwOFwUPtSoNVpiYyKZOjVQ3n8+SdPm4brDoeDgR0HNrmyd8CQASz830IMagNGtfGYe5wqioJj716sSUmULUnCvmuX3351TAzarl3RdeuGHKTXHuOAczCdf35rT+OkIaqIBc2CWqX2NmUvKMLlcbVOP0eVCs46A+WsM2DiaJQ96TUm6weyfAUkyprN3krkI0VSbdBF6vDhw9w29DbyDwc2sNfqtIx/fDzjHxnf5NetLK/kgVEPsDN1J/Yqu1/EK8syllALAy8YyEPPP8SZZ55Z53i349S9B590zySWVxv1N0a79u2Ys2AOQwYNwaDxRqca1YllUCRJQtejB+179KD9gw/iyMigLCkJ65Il2FK24srNxZWbS+WaNciRkei6dUPbtSvq8BZ6bCNoVoTAChokXB9OpCGSIltRk5qytyiSBD27ovTsCvePQjmQVWNssXu/d+1tbj6sS0YJtXgFNyrSW+XZmpRY62wadeUotm3aFvgYCYZdN4y3Pn3rmN5q49qNzJ01l53bdmItseJ0Ob1evCow6A1069mNUWNHccvoW471LNo8paWlXNDzAmj40akXCe575D5eeuElb6pX4031tjTajh2JGDOGiDFjcB4+TFnSUsqSkqjcsAF3QQGVBQVUrl+PymxGHRuLJjYWVWhoq64P1iQE+ZKqVkSkiJvA6ZoiPkJhVSFb87cSpg8L3kbKOXk+sWXbbn9jC6Peu+g/PPSkG1uk7Uxj9s7dLC8P3CbsjLPO4Ps/vz+m1y0vL+fTtz9l2aJlZGdmY6+yo6AgIaE36ImJi2HIlUO4f8r9J/yZrV1F3JZSxJNGT2L5ouVNGpt4TiKLli867lRvS+MqKqL8jz+wJiVRsXqNtyVkNZJOhxwRgToyEpXFctLFVhhNBEZEsIJGCdeHE2WMIq8yjyhTVGtPp35io+C261Buuw4Kiv0t7SptUJkLh3JrLO06xUPk8VvaHU1qSiqr/1iD21k3PDpU7SMbHhXO3J/n0qPHsTWnXvTjIn5e8DN7d+2lpLgEt8uNhIROr6NdZDvOH3I+4x4bR+LZic1yLm2RzMxMhg8c3qTo1Ggx8t5X73H15VdjUBvQq/UnnOptadTh4YTdfDNhN9+Mu6yM8uUrKEtKonzlSpSqKlzZ2biys5GMRm81cteuaOLikE7C0ijdMX6eTydEBNsETvcIFqDEVkJKfgoWneWkpMqajdqWdn+nIDlr7vwVk6HGHzkqsknGFlarlSU/JVGQX+C3VKU2skbmgkvPJ7GfV/CaWuS0N20v896dR/KGZPJy87DbvFGprJYJaxdG9zO6M+K2EVx949VNPPnmIRgj2AfveJC/fv+rSWNH3TeKN2e/eVJTvScLT1UV5atWUbYkifI//8RTXmMYIul0aLt08VYkd+iA1ELL20SRU2BEBCtoEqG6UKJN0WSXZRNtbkPOLX6WdpW1LO02I1VUwY49sGOP19iiU3WBVGwUyCoW//QbmemZuJz1dzIxGA30P7cf/c7td0xTKi8vZ/7H8/lz8Z9kZWRRZi1DURQkScJkNhHXMY47xt3BvQ/d2+DymtOF9PR0rjv3ugb7xB6h6xld+W3Fb4Rbwn3RaTClepsblcFAyBVXEHLFFSgOBxXr1nmX/yxdhru4GPuuXdh37ULSaNB06oSua1c0nTqh0gbpo55TDBHBNgERwXoptZeSkp+CUWPEoG7lwqETxW6Haks7x7LV6GqJqM3j4YDD4bO0U+k0dOvZlaHDhx7z2+Rk5vD1vnR+27aD4sJiXNXPznQ6HZFRkfQd2Jc7xt1BYv/gTe+e7Aj2/tvuZ83SNY2OM5lNTJ89nVG3jfKtOW2VSvcgRHG5qNy8mbIlSZQlJeE6fLhmpyyj7dABbbduaDt3PmFjCxHBBkZ8GgVNJlQXSowphkxrJgZz2xPYdSvWMfvl2ezbuc9vTekRS7urQsMYFhpKqErls7RT1DIkxHrTyA5nQGMLm83G9uTtZGdkU1pi9TUTV8kq9mtkOnbpyAOPPcCNd954Mk61zZCWlsaN5zfh/0QFw0cM59MvP/WJadAW3AUBklqN6dxzMZ17LtHPPI0tNZWyJUuwLknCmZGByQpmCQAAFBVJREFU48ABHAcOgErlM7bQdemCShhbNCtCYAXHRJwpjvzKfCqcFZg0wfllzM/P518P/YvkDclUWCvweGqelUoqCbPFTL/z+vHE9Cfo27ev/8FuN57UNG/nnxXrkQ4X1DQjUKkgPhprWAgZHjcFJaVYS8tw2OzYbHZkWSYkLISz+ifSM7EnBoP3JuSeEzSaOJUYfdNoNq/Y3Oi4mC4xLPx1IT069/AJatC0qmtjSCoVhr59MfTtS/tHH8WetsfnImVPS8OZmYkzM5OKFStQx8Z619p26RK0xhZtCSGwgmPCrDUTa45lf8l+jGpjq1/0vnjvC5L+l8Tu7bupqvRvhaY36unVtxcPPPYAQ69qYnpXluHs3ihn9+bwjcNJ++U3tKs30zX7MNFON2TmEJqZQyJQZTEhd+6ItltH7/Kf2ijAkfkE6CpzqrN9+3ZGXjyy0XEGo4FHnn6EyVMm+56bilRvyyBJEvpePdH36kn7SRNxHDhA2dKlWJckYdu6FVdODq6cHCpWrUKOiEDbqRPaTp2QQ0MDvqanKnALwtMd8SkWHDMxxhhyy3OpcFZg1p6cIpxtW7axeOFidqbsJOdQDqXFpVRVViGrvUbzPRN7MnT4UMb8c8wJv9ect+aQuiUVu81OfMd4elw6mJBB/WhvscDydV5jiz0HMJZVQGoapKZ5W+2FhXiLqnRHpS7POgN6dz/heQU7jZpnVDP44sEs/HWhSPUGAdrOnYkYO5aIsWNx5uTUGFts2oS7sJCqwkKqNm9G0uuRw8OR27VDMvhnE9QREXBZK55EECOKnJqAKHKqS4Y1g7TiNGJMMS0WxW5cs5H5n81nw18b0Og1REdH0yuxFxdefiGXXd1y32iPx4NK1UjlaVYu/FXtIpWa5rdLaRfifW6bEAOhFpTLL2zTAltfkVNTo9PwqHC+/PFLBg8Y7I1OZX2rZz0EjeMqLKRs2TLKkpZSsXatn7GFymJB27Ejmk6dULdvj+ncf2C57PRR2GPRAyGwTUAIbF1sLhspeSl48BCia5n/k4qyCgwmQ+Ni19rkF8Jf1cYWyduRPLVcpEItMORclJHXQpcOrTjJ46e2wE6Zew0Ol63ecRqdhrETxzLtxWm+6LTFuzAJWhy31Ur5n396XaRWrkKx2337VCYTxkGDiBhzH8YBA1pxlicPUUUsaHH0aj3xlnh2Fe7CrDW3yFpDkyU4i6jq0D4CbhqOctNwKLGirNzgXWu7IQWptAz+uwylY1ybEdijo1Nvu7pf64w7a+BZLFm+xGcvqJGD2w1JcHzIISGEjhhB6IgReCorKV+5irIlSyhfvhxPRQXlf/yBymw6bQT2WBACKzhuooxR5FTkYLVbCdOHtfZ0goOwELjuMpTrLoPyCpQ11cYWFw9u7ZkF5ObLb2ZX8q7GBwKZBRlYTGaR6j1NURmNhFw5jJArh+FxOKhcuxZrUhIhV17Z2lMLSoTACo4brawlwZzA9v9v796Dmrr2PYB/QxLygLBBIiRIfbS12PqoClVAAVsrYrV1dOxo9ebSzq3aznEcq22Htve2OPc4Pkattli1rcWZq6f2tKBnHHtQZorKHfFF4/igYqcVBSsClpd6SCBZ9w+OuYdCAig7IfD9zGTGrP3byW8vtvllr72z1+1LCBEhffqOOQ8kOAhITYJITfJ1Ji5dOXeqVCux4N8XYMunW1qHeVvU2PXW/wIAwrQDoFZx2JeAgMBABKekINjDHMT9HQssPRSj3oiwO2Goa6rDAB3nqOxt5j47F1cuXPEY8/iTj+PI8SMYYBjQ4VBvs7Mr87sR0R+xwNJDUQeoEW2IxsWai76blJ0AAFarFZZpFo8xQYYgbPh0A16Z33p7QY1Sw6FeIpnw05AemlFnRLguHHW2Ohh1Rl+n02/MmjQLZaVlbpcrAhSYOWcmsv8n23VVL4fxibyHBZYemjJAiWhDNGqra9HsaObVpDLIy8vD2//2tseYQcMG4W9//xuGD2u9vWBvn+OUqK9jgaUeMUA7AEadETVNNYjQ99JJ2f1I2oQ0VPxa4Xa5Tq/Dqg9WYeXKlRzqJeqlWGCpRwQoAjDIMAi3m27D7rDz9nfdkJubiw+XfOgxJvnZZOQcyoFepe/zc5wS9RUssNRjwjRhiNRH4ubdm4gM8qNJ2b1sWtw03Cy76Xa5MdKIv+z/CybGTuRQL5EfY4GlHqNQKBAVHIXqf1SjqaUJWtXDTeTcF+zZvQfr3l7nMeZPb/8Jf/7vP0Onbh3qJaK+gQWWelRIYAgi9ZGoaKyAKdjk63S87vlxz6OyvNLt8rFxY5F/PJ9DvUT9AAss9SiFQgFzsBlV96pwr/ke9Gq9r1OSze4du7HxPzd6jPnr939F2tQ06FQ6/kaYqJ/h/3jqcSGBITAHmVHWUNanCmziiEQ01DS4XW75Dws+yfqEQ71EBIAFlmRiDjbj1r1buGO/47VJ2XtS9vZsbPqvTW6Xa/Va/HLjF4QGhXKol4g6xAJLsghSByEqOAq/1P2CIHVQr/6NphACoweO9hjzxd4vMH/efA71ElGX+dXX7traWlgsFkiSBEmSYLFYUFdX1+X1ly5dCoVCgS1btsiYJd1nCjIhSB2EO813fJ1KG9s/2Y5RxlGuxx+L68jRI1HXVAdbiw1CCAgh8PrC12EINLC4ElGX+dWnxcKFC1FRUYG8vDwAwJIlS2CxWHDw4MFO1z1w4ABOnTqFqKgoudOkf9KpdIgOjkZpbSmC1cE+OYp1OB14dvSz+P3W725jzl05h+FDW28v2JuPtInIv/hNgf3pp5+Ql5eHkydPYuLEiQCAL774AgkJCSgtLUVMTIzbdW/cuIFly5bh8OHDmDlzprdSJgARQRH47e5vaLA3QNJIsr6XUzjx1edfYcsH7kco5i2ah+yvsqFVaXk0SkSy8ptPmKKiIkiS5CquABAfHw9JknDixAm3BdbpdMJiseCdd97ByJEjvZUu/ZNGqcEjhkdQcrsEhkBDj14MZHfYMX38dFTfqO5w+WOPP4bii8XQqXS8dSMReZ3fFNjKykpERLS/iXxERAQqK93/sH/9+vVQqVRYvnx5l9/LZrPBZrO5njc0uP9pBnVuoG4gQjWhqLfVI0wb9kCv0eJswacbP8WujbsAZ8cxhcWFiB0TC61Sy6FeIvI5n1/klJmZCYVC4fFx9uxZAOjwQ1MI4fbDtLi4GFu3bsXu3bu79YG7du1a14VUkiThkUceebCNIwCAWtk6KbutxQaH09FpvFM40dTShA/f/hCJTyRilHEUxkaMxa4N/19clyxbgkZbI1ocLa4LkSaPn8zzqETUa/j8CHbZsmVYsGCBx5ihQ4fi/PnzuHXrVrtl1dXViIzs+MbyhYWFqKqqwuDBg11tDocDq1atwpYtW1BWVtbheu+99x5Wrlzpet7Q0MAi+5CMOiPCtGGos9UhXBfuahdCoNnZjCZHE+wOO1ocLVg4eSGqKqqgUqsghUqY9OwkHPr7IehVes41S0R+w+cF1mg0wmg0dhqXkJCA+vp6nD59GhMmTAAAnDp1CvX19UhMTOxwHYvFgueff75N2/Tp02GxWPDaa6+5fS+NRgONhnfi6UmqABWiDdG4WHMRd+x3YHfYYXfYAbQe4WqUGph0Jhg0Bpy7eK71Bg4c6iUiP+bzAttVTz75JNLS0rB48WLs3LkTQOvPdGbNmtXmAqcRI0Zg7dq1mDNnDsLDwxEeHt7mddRqNUwmk8erjkke4dpwDNQPxF37XYRqQiFpJOjVeuhUOmiVWigDlL5OkYiox/hNgQWAvXv3Yvny5UhNTQUAvPTSS8jKymoTU1paivr6el+kR51QBigxPHQ4lAolh3qJqM/zqwI7YMAA7Nmzx2OMEMLjcnfnXck7OEcsEfUXPr+KmIiIqC9igSUiIpIBCywREZEM/OocrK/cP6/LOzpRf9Rsc+Af9rsAWv8PqDW82pv6r/t1oLPrfQBAIboS1c9VVFTwRhNERORSXl6O6OhojzEssF3gdDrx22+/wWAw+PWND+7fkaq8vBwhISG+TqfXYf+4x77xjP3jWV/qHyEEGhsbERUVhYAAz2dZOUTcBQEBAZ1+U/EnISEhfr+Ty4n94x77xjP2j2d9pX8kqWtTb/IiJyIiIhmwwBIREclAmZmZmenrJMh7lEolpkyZApWKZwc6wv5xj33jGfvHs/7YP7zIiYiISAYcIiYiIpIBCywREZEMWGCJiIhkwAJLREQkAxbYPmzNmjVITEyEXq9HaGhol9YRQiAzMxNRUVHQ6XSYMmUKLl26JHOmvlFbWwuLxQJJkiBJEiwWC+rq6jyu8+qrr0KhULR5xMfHeyljeX322WcYNmwYtFotYmNjUVhY6DH+2LFjiI2NhVarxaOPPoodO3Z4KVPf6E7/HD16tN1+olAocPnyZS9m7B3Hjx/Hiy++iKioKCgUChw4cKDTdfrLvsMC24fZ7Xa8/PLLePPNN7u8zoYNG7B582ZkZWXhzJkzMJlMmDZtGhobG2XM1DcWLlyIc+fOIS8vD3l5eTh37hwsFkun66WlpeHmzZuux/fff++FbOX1zTffYMWKFfjggw9gtVqRlJSEGTNm4Pr16x3GX716FS+88AKSkpJgtVrx/vvvY/ny5cjJyfFy5t7R3f65r7S0tM2+Mnz4cC9l7D13797F008/jaysrC7F96t9R1Cfl52dLSRJ6jTO6XQKk8kk1q1b52pramoSkiSJHTt2yJmi15WUlAgA4uTJk662oqIiAUBcvnzZ7Xrp6eli9uzZ3kjRqyZMmCDeeOONNm0jRowQGRkZHca/++67YsSIEW3ali5dKuLj42XL0Ze62z8FBQUCgKitrfVGer0GALF//36PMf1p3+ERLLlcvXoVlZWVSE1NdbVpNBqkpKTgxIkTPsys5xUVFUGSJEycONHVFh8fD0mSOt3Wo0ePIiIiAk888QQWL16MqqoqudOVld1uR3FxcZu/OwCkpqa67YuioqJ28dOnT8fZs2fR3NwsW66+8CD9c9+4ceNgNpsxdepUFBQUyJmm3+hP+w4LLLlUVlYCACIjI9u0R0ZGupb1FZWVlYiIiGjXHhER4XFbZ8yYgb179+KHH37Apk2bcObMGTz33HOw2WxypiurmpoaOByObv3dKysrO4xvaWlBTU2NbLn6woP0j9lsxueff46cnBzk5uYiJiYGU6dOxfHjx72Rcq/Wn/ad/nPPqj4iMzMTq1ev9hhz5swZxMXFPfB7/HFKPiGE30zT19X+AdpvJ9D5ts6fP9/171GjRiEuLg5DhgzBoUOHMHfu3AfMunfo7t+9o/iO2vuK7vRPTEwMYmJiXM8TEhJQXl6OjRs3Ijk5WdY8/UF/2XdYYP3MsmXLsGDBAo8xQ4cOfaDXNplMAFq/YZrNZld7VVVVu2+cvVVX++f8+fO4detWu2XV1dXd2laz2YwhQ4bg559/7nauvYXRaIRSqWx3NObp724ymTqMV6lUCA8Ply1XX3iQ/ulIfHw89uzZ09Pp+Z3+tO+wwPoZo9EIo9Eoy2sPGzYMJpMJ+fn5GDduHIDW80/Hjh3D+vXrZXnPntbV/klISEB9fT1Onz6NCRMmAABOnTqF+vp6JCYmdvn9bt++jfLy8jZfSPxNYGAgYmNjkZ+fjzlz5rja8/PzMXv27A7XSUhIwMGDB9u0HTlyBHFxcVCr1bLm620P0j8dsVqtfr2f9JT+tO/wKuI+7Nq1a8JqtYrVq1eL4OBgYbVahdVqFY2Nja6YmJgYkZub63q+bt06IUmSyM3NFRcuXBCvvPKKMJvNoqGhwRebIKu0tDQxZswYUVRUJIqKisTo0aPFrFmz2sT8a/80NjaKVatWiRMnToirV6+KgoICkZCQIAYNGuT3/bNv3z6hVqvFrl27RElJiVixYoUICgoSZWVlQgghMjIyhMViccX/+uuvQq/Xi7feekuUlJSIXbt2CbVaLb777jtfbYKsuts/H3/8sdi/f7+4cuWKuHjxosjIyBAARE5Ojq82QTaNjY2uzxYAYvPmzcJqtYpr164JIfr3vsMC24elp6cLAO0eBQUFrhgAIjs72/Xc6XSKjz76SJhMJqHRaERycrK4cOGC95P3gtu3b4tFixYJg8EgDAaDWLRoUbufVfxr/9y7d0+kpqaKgQMHCrVaLQYPHizS09PF9evXfZB9z9u2bZsYMmSICAwMFOPHjxfHjh1zLUtPTxcpKSlt4o8ePSrGjRsnAgMDxdChQ8X27du9nLF3dad/1q9fLx577DGh1WpFWFiYmDx5sjh06JAPspbf/Z8k/fGRnp4uhOjf+w6nqyMiIpIBf6ZDREQkAxZYIiIiGbDAEhERyYAFloiISAYssERERDJggSUiIpIBCywREZEMWGCJiIhkwAJLREQkAxZYIiIiGbDAEpFHX3/9NbRaLW7cuOFqe/311zFmzBjU19f7MDOi3o33IiYij4QQGDt2LJKSkpCVlYXVq1fjyy+/xMmTJzFo0CBfp0fUa3E+WCLySKFQYM2aNZg3bx6ioqKwdetWFBYWsrgSdYJHsETUJePHj8elS5dw5MgRpKSk+Dodol6P52CJqFOHDx/G5cuX4XA4EBkZ6et0iPwCj2CJyKMff/wRU6ZMwbZt27Bv3z7o9Xp8++23vk6LqNfjOVgicqusrAwzZ85ERkYGLBYLnnrqKTzzzDMoLi5GbGysr9Mj6tV4BEtEHfr9998xadIkJCcnY+fOna722bNnw2azIS8vz4fZEfV+LLBEREQy4EVOREREMmCBJSIikgELLBERkQxYYImIiGTAAktERCQDFlgiIiIZsMASERHJgAWWiIhIBiywREREMmCBJSIikgELLBERkQxYYImIiGTwf03wi9Nt0PdeAAAAAElFTkSuQmCC",
      "text/plain": [
       "Figure(PyObject <Figure size 500x200 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "lines = [Float64.(mid.(attractor_endpts[:,:,i]')) for i = 1:500]\n",
    "lwl = [1 ./norm(l[1,:] - l[2,:]) for l in lines]; lwl /= 3mean(lwl); lwl = min.(lwl,1)\n",
    "figure(figsize=(5,2))\n",
    "\n",
    "# Domain\n",
    "w0 = [2/(2+p[1]-sqrt(p[1]^2+4p[2]))+0.02,0]; w1 = smap!(copy(w0),p); w2 = smap!(copy(w1),p)\n",
    "gca().add_patch(matplotlib.patches.Polygon([w0 w1 w2]',zorder=0,alpha=0.2,fc=\"C2\",ec=\"C2\"))\n",
    "\n",
    "# Attractor\n",
    "attractor = matplotlib.collections.LineCollection(lines,\n",
    "        linewidth=0.5,colors=[zeros(length(lines),3) lwl],zorder=1,label=\"Attractor \\$\\\\Lambda\\$\")\n",
    "gca().add_collection(attractor)\n",
    "plot([0],[0],c=[0,0,0,0]); yl = ylim() # plotting something quite dummy just to get the attractor's ylim\n",
    "\n",
    "# Singular line\n",
    "plot([0,0],[-10,10],\"C4\",label=\"\\$\\\\mathcal{S}\\$\",zorder=1); ylim(yl)\n",
    "#xlim((xlim()[2]-xlim()[1])/2*[-1,1])\n",
    "\n",
    "#Cones\n",
    "ccone = (p[1] - sqrt(p[1]^2 - 4p[2]))/2+0.1\n",
    "for (leg,px,py,shatch) = [(true,xlim()[1]*0.63,-0.1,\"\\\\\\\\\\\\\\\\\"),(false,xlim()[2]*0.32,-0.1,\"////////\")]\n",
    "    xdisp = (0:0.05:0.5)\n",
    "    fill_between(px .+ xdisp, py .- xdisp*ccone,py .+ xdisp*ccone,\n",
    "        color=\"C3\",alpha=0.5,linewidth=0, hatch=\"--\")\n",
    "    plot(px .+ xdisp, py .- xdisp*ccone,color=\"C3\")\n",
    "    plot(px .+ xdisp, py .+ xdisp*ccone,color=\"C3\")\n",
    "\n",
    "    ang = Jmap(px>0,p)\\[ccone ccone;-1 1]\n",
    "    relang = ang[1,:]./ang[2,:]\n",
    "    fill_betweenx(py .+ xdisp, px .+ xdisp * relang[1], px .+ xdisp * relang[2],\n",
    "        color=\"C9\",alpha=0.5,linewidth=0,hatch=shatch)\n",
    "    plot(px .+ xdisp * relang[1], py .+ xdisp ,color=\"C9\")\n",
    "    plot(px .+ xdisp * relang[2], py .+ xdisp,color=\"C9\")\n",
    "end\n",
    "\n",
    "\n",
    "gca().set_aspect(\"equal\")\n",
    "xlabel(\"\\$x\\$\"); ylabel(\"\\$y\\$\")\n",
    "# xticks([]); yticks([])\n",
    "yticks(-0.4:0.4:0.4)\n",
    "tight_layout()\n",
    "savefig(\"../figures/Cones.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "([1.2171921737385665, -7.771561172376095e-17], [-1.2232078900279277, 0.4322904230609859])"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ww05 = ww0 - ww0[1]/(ww0[1]-ww1[1])*(ww0-ww1)\n",
    "smap!(copy(ww05),p), ww1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAi8AAAGdCAYAAADaPpOnAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAPYQAAD2EBqD+naQAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8li6FKAAAgAElEQVR4nOzdd1RUR/sH8O/2ZQu7yAqC2LteEUXF3rsxliiYxBZjNxo1TWKixsQSf2rsvSZGo8ZeEjWxAxaqXDV2gyLtKtKkLezvD1422dxdmrRdns85nPdkZu4wvEfg4T4zzwgMBoMBhBBCCCFWQljWCyCEEEIIKQwKXgghhBBiVSh4IYQQQohVoeCFEEIIIVaFghdCCCGEWBUKXgghhBBiVSh4IYQQQohVoeCFEEIIIVZFXNYLKG7Z2dl4/vw51Go1BAJBWS+HEEIIIQVgMBiQlJQEV1dXCIV5v1uxueDl+fPnqFatWlkvgxBCCCFF8PTpU7i5ueU5xuaCF7VaDSDni7e3ty/j1RBCikNmehZ2fHEFAPDB9x0gkYnKeEWEkOKWmJiIatWqGX+P58XmgpfcVJG9vT0FL4TYiMz0LNhJlQByvrcpeCHEdhVkywdt2CWEEEKIVaHghRBCCCFWhYIXQgghhFgVCl4IIYQQYlUoeCGEEEKIVaHghRBCCCFWhYIXQgghhFgVCl4IIYQQYlUoeCGEEEKIVaHghRBCCCFWhYIXQgghhFgVCl4IIYQQYlUoeCmkrOyssl4CIYQQUqHZ3K3SJell2ks8evUIOjsdHOQOUEvVEAoo/iOEEEJKEwUvhZBtyEZCegJepb+CRCiBRqaBs8IZGpkGComirJdHCCGEVAgUvBSCUqKEXCyHXCyHUCBEUkYSXqS+gFwsx62rt/Djqh9x/sJ5SISSsl4qIYQQYrMo51EIcpEcSokSqfpUSEVSVLKrBGelM6QiKT4Z9wn8LvtBKpJCIBBg4fKFyDZkl/WSCSGEEJtDwUshCAQCOMgckKHPMGlTSBTYdnSbydivPv0KIqEIUpkUfz//u7SXSgghhNgsCl4KSSlVwgADDAaDSXuTJk3AciyuPrlq0p6ZkYmaVWtCIBCgz1t9kJmdWZrLJYQQQmwOBS+FpBArIBfLkZ6VbrZfpVKB5ViwHAux1HRL0emTp41ppc27NlNaiRBCCCkCCl4KyU5sB4VYgTR9Wr5jQ5+HguVYVK9dndc3ccxEiIQiaBw1lFYihBBCCoGCl0ISCARwkDsgXW/+zYs5p66fAsuxaNWpFa8v8WWiMa301qC3kJlFaSVCCCEkL6USvKxfvx61atWCXC6Hp6cnLl++XKDn/Pz8IBaL4eHhUcIrLByVVGV230t+dhzaAZZjMfj9wWb7Tx49Cak4J620+8BuSisRQgghZpR48LJv3z7MmDEDc+bMQUhICDp27Ii+ffsiIiIiz+cSEhIwatQodO/evaSXWGgKsQIysczivpf8fLvqW7Aci4/nfmxxzEjvkRAJRXCp5oLoF9FFXSohhBBic0o8eFmxYgU+/PBDjBs3Do0aNcLKlStRrVo1bNiwIc/nJk6ciPfeew9t27Yt6SUWWmH2veRl/PTxYDkWmw9ttjgm+lk0XHQuEAgE8H7Xm9JKhBBCKrwSDV4yMjIQFBSEXr16mbT36tUL/v7+Fp/bsWMHHj58iHnz5uX7OdLT05GYmGjyUdKM+16K+Oblv9p1ageWY3H02tE8xx345YAxrXTk9yOUViKEEFIhlWjwwnEcsrKy4OzsbNLu7OyM6GjzqZD79+9j9uzZ+PnnnyEW5397weLFi6HRaIwf1apVK5a150ctVcNgKPy+l7zUqVPHWCtGIBLkOXZw38EQCUWoUbMGXiS+KLY1EEIIIeVdqWzYFQhMfxEbDAZeGwBkZWXhvffewzfffIP69esXaG5fX18kJCQYP54+fVosa85P7r6XjOyM/AcXkkqlQnhMOFiOhZ29XZ5jI/6OgE6jg0AgwMgJIymtRAghxOaVaPCi0+kgEol4b1liY2N5b2MAICkpCYGBgfjoo48gFoshFouxYMEChIWFQSwW49y5c7xnZDIZ7O3tTT5KQ+6+l1R9aol+nhuPboDlWNSoUyPfsbu37M5JK4kFOH72OKWVCCGE2KQSDV6kUik8PT1x9uxZk/azZ8+iXbt2vPH29vYIDw9HaGio8WPSpElo0KABQkND4eXlVZLLLZSi1Ht5EyevnbRYK4YnC3i719sQCUWoXb82Xme+LvkFEkIIIaWkxNNGs2bNwtatW7F9+3bcuXMHM2fOREREBCZNmgQgJ+0zatSonMUIhWAYxuTDyckJcrkcDMNAqVSW9HILRSVRFfu+l/zk1op554N3CjT+8f3HUEqVEAgEGD9lPKWVCCGEWL0SD158fHywcuVKLFiwAB4eHrh06RJOnTqFGjVy0iBRUVH51nwpr5QSZYnte8nPN//3Tb61Yv5r64atkIqlEElEuBJ4hdJKhBBCrJLAUJqvDUpBYmIiNBoNEhISSnz/i8FgQHBMMNKy06CVaUv0c+XH/5I/JgyZUOjnmrg3wfXA61BIFCWwKkKKR2Z6FjZ/fBEAMGFVZ0hkojJeESGkuBXm9zfdbfQGBAIBHOxKb99LXnJrxfwe+nue4/57BPvWzVvGtNInsz+htBIhhJByj4KXN6SWqMtV+sXNzQ0sxyIoMshsrRhDVs6Lti79uvD6Vny/AlKxFBKZBEG3gsrV10UIIYTkouDlDSkkCshERb/nqKTIZDJjrRillr/R+cKpCwCA9YfWw6Wai0mfPkOPlkxLiIQitGjTAimZKaWxZEIIIaRAKHh5Q8V1z1FJuvbgGliORa16tXh9U4ZMQdTTKMxdMxeLNy0G/vOyJuRaCFRSFQQCAXzn+yIjq/Q3JxNCCCH/RsHLGxIKhHCwcyjXwUuu4wHHwXIs2ndpz+tbMG0BfCf6YtyMcWA5Fj3f7skbs+SbJZCJZZAr5Qj9K5TSSoQQQsoEBS/FQCVRwQDrObS16ddNYDkW3mO9eX1bf9gKRsdAIBAYNwDrnHUmY9Jfp6N5o+YQCUXwau9FaSVCCCGlioKXYqCUKCEVSq0upTJ36VywHIvZi2fz+s4cPQNGx2DWB7Nw4dYFsByLr5Z9xRt33f+6Ma00d9Fcq/v/gBBCiPWh4KUY2IntYCe2K/F7jkrKiPEjwHIsNh/azOu7HXIbjI5B92bdMXzMcLAcC5Zj4dWZf1XDt3O+hUwsg1qrxv2n95GVnVUayyeEEFLBUPBSDIQCIRxk5aPey5vIrRVzNvwsry8mMgaMjoFnNU8AwLaD24xpJa2jaYG+5IRk1K9eH2KRGJ17dqa0EiGEkGJFwUsxUcvKV72XN+Hi4gKWY3Ez9iaEYtN/Iump6WB0DBgdA71eDzc3N1y5ewUsx8J3sS9vrkt/XDKmlZasWkJpJUIIIW+MgpdiohArIBFJbOqXs1AoxM3om2A5FioHFa/fo4oHGB2Du3fvAgDeH/++Ma3U3Ks5b7zvDF/IxDJUqlwJ957eo7QSIYSQIqHgpZgoJIpyX+/lTVy9fxUsx6JOgzq8vnfavwNGx+D8ufPGtp9O/gSWY3HI/xDUWrXJ+HguHg2qN4BYJEbv/r0prUQIIaRQKHgpJrn7Xqx1025BHfU7CpZj0aFHB17fNO9pYHQMtq3bZmyrX78+Ah4EgOVYTPliCu+ZM6fOGNNK2/Zus6k3V4QQQkoGBS/FSCVVwcYu6bZo4y8bwXIsfMb58Pp+mPcDGB2Dbz79xqR9ymdTjGmlRh6NeM+Ne28cZGIZdFV0lFYihBBiEQUvxUgpUdrcvpf8fL3ka7Aci7kr5/L6Duw8AEbHYOyQsfy+Pw6A5VhsO7ENSrXp3UsvYl4Y00oD3hmA5IzkChMUEkIIyR8FL8VIIVHATmxns/te8uI9wttirZjrl66D0THo17Yfr8+rjReuPc65e2n0R6N5/ScOnYBapoZQKMTug7vL3QWYhBBCSh8FL8Uod99LWlbFC15y5VUrJuJ+BBgdg7Z125p99rP5n4HlWITHhaN2g9q8/pFDR0IulsOthhuevXhGaSVCCKmgKHgpZmqpGtnZtlHv5U3k1ophORYiicikL+lVEhgdA3dnd7PPCgQCHPM7BpZjsf7AesgVcpP+yIhIVNNVg1gkxvCRwymtRAghFQwFL8WsIu57yU9YVJjZWjHZWdnGgncxMTFmn+3UtRMCIwLBciwGDR/E69+3e58xrbTv5D5KKxFCSAVAwUsxy73nqCKnjizJrRVTq0EtXl/3Jt3B6BiEhoZafP67td+B5Vhcj7gO1xquvP7hbw2HXCxHrXq1EJ8WT2klQgixURS8FDORUAStTFshN+0W1HG/42A5Ft36dOP1jegxAoyOwf49+y0+r1AocCboDFiOxYrtKyCVSU36nzx4gkp2lSAWiTFi3AhKKxFCiI2h4KUE0L6Xglm9ezVYjsWIySN4fQumLwCjY7By4co85+j1di8ERwaD5Vj0fLsnr//nbT/npJUkQhw7d4zSSoQQYgMoeCkBufteMrMyy3opVmH2t7PBciwWrFvA69v6w1YwOgazPpyV7zw/bP/BeNO1U1Un084sYGD3gZCL5ajH1MPLtJeUViKEECtFwUsJUIgVkIlkSM2y7asCitsQnyFgORbbT2zn9Z05egaMjsHQrkPzncfNzQ3nws6B5VjMXzUfEJj2P7j1AI52jhCLxBg/bTyllQghxMpQ8FICREIRHOQOtO+liFq3aW2xVsxf4X+B0THoxvD3y5gz9P2hYONyjmx36Mm/j2nr2q1Qy9QQy8Q4f+M8pZUIIcQKUPBSQuyl9sg20L6XN2FSK0ZsWismNjoWjI5B86rNCzzfxr0bjWklraPWpC87MxvdWneDXCxHE48mlFYihJByjIKXEqKUKCEWiGnfSzEJi86pFWNfyd6kPTM901grRq/XF2guNzc3XLl7BSzHwneJL6//dthtY1rp4y8+RlJGEqWVCCGkHKHgpYQoxArIxXKq91LM/O/5g+VY1G1Yl9fnUcUDjI7B3bt3Czzf++PeN77dae7Ff4uzeulq2MvsoVAp4B/uT2klQggpByh4KSEioQhauRapetq0WxKOXDlisVbMO+3fAaNjcP7c+ULN+dPJn8ByLA75H4JaqzbpS3udhvbu7SEXy9Hcqzlepr2EPrtgb3oIIYQULwpeSpBGqqF6LyUst1bM6Kn8G6mneU8Do2Ow6YdNBZ7Pq5YXwm+EI+BBAFiOxZQvpvDGhF4PhaOdIyQiCWbPn01pJUIIKWUUvJQghUQBsVBMf6GXgs++ybmR+rv13/H61ixcA0bHYP4n8/OcY8HnC5CSlIJ5H88Do2MwrNswjJg4wphWauTRiPfM9998D3uZPdRaNYLuBdEJM0IIKQUUvJSg3H0vlDoqPYO8B4HlWPx45kde36+7fgWjYzB2yFizz85dOhc9BvQw/vedm3fQrnY7tKrRCsvnL8eBPw6A5VhsO7ENSrXS5NmUxBS0bNASdhI7eHXworQSIYSUIApeSpBYKIZWRvteykKLFi0s1oq5fuk6GB2Dfq368fpW7lgJlmOxcP1CiMViAEBqSip2rN0BRsegT8s+iI+Jx7XH18ByLMZO5wdC1/2uG9NKvt/5UlqJEEKKmcBgYz9VExMTodFokJCQAHt7+/wfKGHRKdG4xd1CFVWVsl5KhcdUYQAzL0NUGhWuPrxq9pmbgTcxecRkJHAJvD73lu5YunUp3NzcAACDOg7CgzsPzM6j0qrgH+KPem71IBfLi/5FVFCZ6VnY/PFFAMCEVZ0hkYnyeYIQYm0K8/ub3ryUMNr3Un6w0Tl7V7ROpgXqkhOSwegYNHVuynvGvaU7/P7yw5mbZ1C3genx7JuBN9HHow883TwxZ/ocHLmccwJq/YH1sFPYmX6OV8lwr+UOO4kduvTughepL+jfBCGEFBEFLyXMWO+FNnKWG1du5xSoq9eonkm7IctgLHgXExNj0ufq6oojfjnBSasOrUz60tPScXTPUTA6Bh0adEDkw0jciLgBlmMxdAz/LqaLZy5Cp9BBIpJg8ZrFlFYihJBCouClhNG+l/Lr8OXDYDkWnXp34vV1b9IdjI7BjRs3eH07juzICUxG8gOTVy9eYeHshWAqMxjYYSAG+wwGy7G4HnEd1WtX543/cvqXsJfZw9nNGeFPwinIJYSQAqDgpRTYS+0pRVCOrf95fc7m22n8zbcf9P0AjI7B7p27eX3zf5gPlmMxa+4sSKQS004D8PCvh3i/7/vwqOKBT8d/il/++AUsx2LF9hWQyqUmw+OexxnTSr3f6k1pJUIIyQMFL6VAIVFAIpTQL6Nybta8WWA5Fos2LOL1Lfl0CRgdgyXzlvD6xk4fi5DnIVi9ezWUGiWvX6/X49LpS2hXux28anvhyYMnCH4WDJZj0XNIT974MyfPGNNKm3ZvQmJGIqWVCCHkXyh4KQVKiRJyEe17sRZvD3vbYq2Y3et2g9ExmDpiKq+vW59uuPbwGg76HYSTi5PZuVMSU7B60WowOga9WvTCEJ8hxpuuXaq58MZPGjkJGpkGLtVdcC/qHv0bIoQQUPBSKsRCMTQyDe17sTJ51Yq5+PtFMDoGgzoP4vU1aNAA58LPIeBxAOo3rm9x/ucRzzHZZzLcnd3x5eQvseN4zl6axRsXQywRm4yNeRaDBq4NYCexQ793+lFaiRBSoVHwUko0Mg2ysrPKehmkCFxcXIxXBAjEApO+B7cegNEx6NSQv+lXrVbj0KVDOZuCe3WCQGD6rEgiAgRAdlY2ggOC0cejD1pVb4XwoHCERoWC5Vh07t2ZN+9vh34zppV+OvoTpZUIIRUOBS+lRCFRQCQU0V/LVi48Ohwsx0JTWWPS/pJ7CUbHoJlLM7PPrd+zHuFx4Rg1eRREopwCa1mZWYABcHB0gIOjAwAg9XUq9mzZA0bHoEuTLuj/Tn9jWknnrOPNO2rQKGhkGlSvXR0PYx/S2z1CSIVAwUspUUgUsBPZ0Z4FG+F3xw8sx6JB0wYm7VmZWcZaMXo9P1D9/NvPERYThrnL50Jul1NpN/5FPOJfxENtr0aXvl0gV+a0czEcPp/wOZpWboqZo2Zi/YGcU1G+S30hFJl+6z578gx1netCIVHAZ7QPpZUIITaNgpdSIhFKoJFpkJZFwYstOXj+IFiORde+XXl9HlU8wOgY/PXXX7w+79HeCHwaiG2Ht0GjzXmLk5SYhAu/XQCygelfT4dXJy8IRUIYDAbcuXkH3p280bxqc4ReD8WV+zmF9lq0a8Gbe/+P+3PSSjIJfj7xM6WVCCE2h4KXUqSRaZCZlVnWyyAlYM1Pa8ByLMbNGMfrG9phKBgdg6NHj/L6vDp6we+BH34P/R1Va1QFAKSlpmH1t6txw+8GRkwYgbW718KtZs79SZnpmfjt19/QrnY7tK/XHt16dwPLsTgccBj2Dv+5C0QPjBgwAhqZBrXq1UJ0SjSllQghNoGCl1JE9xzZvhlfzQDLsVi2fRmvb86Hc8DoGKxbuo7X5+bmhtNBpxHwOADunu4Acjby/rjhR3w04iPUa1wP/o/8MWv+LKg0KgBAQnwCls1bBkbH5KSV/ldsb/pX03nf2X8//BsuKhcoJAq8N+49cKkcMrMpkCaEWCcKXkoR7XupOPq83Qcsx2LPuT28vg1LN4DRMfhqxle8PrVajT2n94DlWPQf0h8CYc4JpfOnzqNd7XY4degUDl85jLffe9vkuSf3n2BEvxFoVqUZAv0C4f/AHyzHoolHE97n2LttLyorKkOpVOL45eOUViKEWB0KXkqRRCiBWqamfS8ViLu7u8VaMUd2HwGjYzB2EP9aAgD4fvP3CI8Nx5RPpxjrvvx18y/0bNoTx/YcM/tMlj4L/uf90a52O7Sq3gpenbzAciy2ndgGpb1p9d/MtEy83eltaGQa1HevT2klQojVoOCllGllWkobVUD/rhUjFJt+212/ch2MjkF/r/5mn50yewpCo0KxdNNS2CnsCvw5U1+nYvvq7WB0DGaPm40l65ZY3JfzgH1gTCt9MO0DSisRQso1Cl5KmVKihBBCKlhXgd2MvplTK6aSaa2Yvx/+DUbHoHWt1maf6/dOP9yIuIG9p/fCsbJjoT5nXHQcpo2cBkbH4OqFq/g99HewHIt6jevxxu5cuxOVFZWhUqlwLvgcEtITKK1ECClXKHgpZQqxAnZiO3o9T+B3L6dWTMNmDU3aXye9NtaKMaepZ1NcvHMRfg/9ULte7UJ/XjaURR+PPvBw8UCzls3Aciy2ntgKO6XpW52M1Ax09+wOrVyLxs0bIyo5iv7dEkLKBQpeSplEJIG9zJ72vRCjX//8FSzHottb3Xh9uUFMbGwsr0+j0eBYwDGwHAuvzl6AgDckT/pMPX798dec00ojZ2L2otlgORbvj3ufN/avsL/gqnaFQqLA9DnTKa1ECClTFLyUAa1MS/VeCM/qnast7knp1rgbGB0Df39/s89uO7gNbBwL7zHexusHCiMpPgnzPp6X8zku+WP/pf0IjwtH9drVeWPXLFqDyorK0NhrcDHsIhLSE5BtyC705ySEkKKi4KUMKMQKiAQi2vdCzMqrVsyEtyeA0THYuW6n2WfnLpuLsJgwfP7d55BIJUX6/I/vPYZ3J280q9IMderXgf8jf6zYvgJSudRkXGpKKrp4dIFWroVHGw9EJUfhdebrIn1OQggpDApeyoBSooSd2I5SRyRPubVi9l/az+vLLU43/5P5Zp8dNWkUQp6HYP2e9VBr1EX6/NlZ2Tj/e059ma+mfYXJn0wGy7EYOHwgb2z49XC4ql2hlCoxc95MSisRQkqUwGBjxwgSExOh0WiQkJAAe3v7/B8oI7e4W+DSOOjs+DcFE2JOfHw8OtbraLavbbe22LJ/i8Vn7969i6nDpiL6efQbr6OKWxUsWLUANerWwJgBYxAVEWV2nNJBifPXz6N+tfpQS9UQCor+t1JmehY2f3wRADBhVWdIZIVPjRFCyrfC/P6mNy9lRCvXQp9F9V5IwTk4OPxTK0Zi+q0bcC4AjI5BP69+Zp9t0KAB/rj5BwIeB6Bh04ZmxxRU9LNoTHhnAvp49IGLmwsu3r2IxRsX89JUKfEpaF2vNbRyLVp1aEVpJUJIsaHgpYwoxUoIBALa6EiK5GaU+VoxEQ8jwOgYtKzR0uxzarUav57/3+mmvt0gEOR9RCmvongGgwHB/sHo3KAz5k2fB5+xPjk3bPfj37Ad7B9sTCvNXjSb0kqEkDdCwUsZUUio3gt5c7m1Ytxbu5u0p6Wk5VkrBgBW/7Qa4XHhGDNljMUTSqmvc/596px00DhqzI4BgIyMDOzeuBuMjkHYjTAs3bwUv4f+jspVKvPGfj/ne1RWVIZTFSdcf3CdTisRQgqNgpcyIhVJYS+1p0saSbHYcyrnMsdeQ3rx+nKDmNRU84Hypws+RVhMGOb9MA9yO7nZMVwsh4QXCbBT2mHOD3OMF0aa8zLuJT6f8Dn6ePSBY2VHHLl6BF8t+4oXIL2KewWvel7QyrXo2KcjpZUIIQVGwUsZ0sqp3gspXis2rwDLsfjI9yNeX6tqrcDoGISEhJh9dtjIYQh8Goidx3bCoZKD2TGpKalYOHMhhEIh1u5ei2Gjh+W5nr/C/8KgNoOwZPYS9H2nL0KiQtCuSzveOP8z/sa00qJ1iyitRAjJEwUvZUghVtC+F1IiJn0yyWKtmJE9R4LRMdi1ZZfZZ1u2a4nL9y7jzM0zqF6LX6QOyLm9+qMRH+HArgOY8WVOXZrqdcyPBQC9Xo8T+0+guUtzhAeHY86SOfg99HdoHbW8sXM+moPKispwcXOhtBIhxCw6Kl2GMrIyEBQTBLFQDIVEUdbLITbs9u3b8O7sDZj5bh86ZijmL5uf5/OjBoxCcEBwnmO69euG1T+uxu3btzGq9yikpeafEq1eqzoWrVuEoKtBWLlwJQxZ5n8c9RrQB2+7fgaAjkoTYqsK8/ubgpcyFh4Xjvj0eDjaFe6WYEKKIj4+Hj2YHkhPT+f1te3aFlsOWK4VAwC+U31x8sBJZGdbfhNSt2FdHLlyBACwbd02/DDvh3zXJRQK0bZrW/zflv/DZJ/JCLsRZtIvFcux4sOTAABBh3vwfmcoNFINJKKiVREmhJQ/FLxYUfDyLOkZ7r28B2eVc1kvhVQw7eq1Q2J8Iq+9Rr0aOBlwMs9nNyzfgE3LNkGfablWkbaSFn+G/wmZTAYAGPP2GAT6B+a7LpmdDGM/GovW3Vpjms80JCcmmwQvs7b1R4Y+Dc5uzvjj2h+o5ljtjYvgEULKHgUvVhS8xKfFIyQmBJWVlemHLykT/Vv3x9+P/ua1aypp4HfPL89nTx89ja8//hqvky2fEpLKpNh2YhuaN28OAEhOTkbvFr2R8DIh37U5uTjh66Vfgw25haYpOZuDc4OXfxvgMwAbt26EVqalFCwhVqrcVdhdv349atWqBblcDk9PT1y+fNni2EOHDqFnz56oXLky7O3t0bZtW5w+fbo0llkmlBIl5GI5HZkmZebk9ZNgORZeHb1M2hNeJoDRMWju2tzis70H9sb1J9ex/8/90Dmbv+oiIz0DI3uORNPKTbH/p/1QqVTG+jTLdy3Ps1BebFQspo2chh1rdhrb6jWpxxt3fN9xVFVXhUqhwpaDWxD3Oo5O8hFiw0o8eNm3bx9mzJiBOXPmICQkBB07dkTfvn0RERFhdvylS5fQs2dPnDp1CkFBQejatSsGDBhg8XintZOKpFBL1RS8kDK37fA2sByLwSMHm7RnZmTmW/CucbPGuHDrAgIeB6BOwzpmxxgMBiyYuQCMjsF3n30HAOjdvzfC48LBciyGjBhieXH/ej/8+N4j+Iz1wbYT22CnMq0AbNAbMGHoBDgpnVCnXh08jH9Ip5UIsUElnjby8vJCixYtsGHDBmNbo0aNMGjQICxevLhAczRp0gQ+Pj6YO3duvmOtLW0E0L4XUj5tXbcVK+etNNt35uYZuLq65vn8RO+J8D/vj7x+xDRv0xw/nfiJ1967VW9EPo40/re5PS8AYO9gj88XfI77d+9j11rzR78BYMjIIVizfg2llQgpx8pN2l47JkkAACAASURBVCgjIwNBQUHo1cu06mevXr3g7+9foDmys7ORlJSESpUqme1PT09HYmKiyYe1UUio3gspf8ZNHQeWY7HyR34A08u9Fxgdgz/++MPi85v2b0J4XDje+/A9i9cPhFwNAaNj0L1Zd5P20zdOg+VY7Lu4DzI7mcXPkRifiK+mfYVda3ehTsM62HdxH2rWq8kbd+inQ6iqrgp7lT12nNhBaSVCrFyJBi8cxyErKwvOzqZvFJydnREdHV2gOZYvX46UlBR4e3ub7V+8eDE0Go3xo1q1am+87tKmlCghE8kodUTKpR79eoDlWBz0Owj8Z3vKjOEzwOgYbF612eLzX37/JcJiwjB74WzI5OYDkZjIGDA6Bq1qtMKzZ8+M7U2aNEHQ0yDciLiR7zof/vUQPp198PTxU3Tr3w2LtiziXXeQlZGFsQPGwknphAYNG+BRwiNKKxFihUplw+5/N+QZDIZ8b7MFgL1792L+/PnYt28fnJyczI7x9fVFQkKC8ePp06fFsubSJBPJoJKqKHgh5VqDBg3AxrG4fP8yLwhZ/e1qMDoGs6fMtvj8iIkjEPQsCJt+2QS1Vm12TGpKKvp49EEz52a48PsFs2NuRNxAcy/Lm4iz9Fk4d/Icvhz/JUQiET795lMMeZ+/n+bxg8eoo60DrVyLkZNH4nnyc7pbiRArUaLBi06ng0gk4r1liY2N5b2N+a99+/bhww8/xP79+9GjRw+L42QyGezt7U0+rJGD3AEZWRllvQxC8uXg4ICgZ0FgORYaB9Obpk/sPwFGx8Cnj4/F59v3aI+ABwE4dv0YXNxczI7Jysq5foDRMVi7dC2v/6eTP4HlWFx9chX2Wsvf8ynJKVg2bxkO/XwIrtVdsWLXCrPXGOzZtAdV1VWh0+qw7/w+SisRUs6VaPAilUrh6emJs2fPmrSfPXsW7drxL2fLtXfvXowZMwZ79uxB//79S3KJ5YZSooRQIKTX18Sq+N3POfJcs05Nk/ZbgbfA6Bj0bNbT4rO1a9fG2dCzCHgcgEYejSyO27h0I1pVb2W2T6VSwf+BP1iOxeKti/N8o/s84jlmjZ6Fp4+eolX7Vli4YSFvP03q61QM7zYcTkonNGzWEI8SHuFV2iv6viSknCnxtNGsWbOwdetWbN++HXfu3MHMmTMRERGBSZMmAchJ+4waNco4fu/evRg1ahSWL1+ONm3aIDo6GtHR0UhIyL+glTVTSpSQiqSUOiJW6cS1E2A5Fq07tjZpj4qMAqNj0LJ6S4vPqtVqHPjjAFiORa+BvfJNKXt3N7//bcCgAcZj1wPfHWjxeYPBgBt+NzBn8hwYsg0YOXkk+g3rxxv36NYj1NHWgYOdA8bNGofI5EhKKxFSTpRKhd3169dj6dKliIqKAsMw+OGHH9CpUycAwJgxY/DkyRNcuHABANClSxdcvHiRN8fo0aOxc+fOfD+XNR6VzhUWF4bEjERUkps/WUWItZg7ay4O/XiI3yEA2Dg23+dXfrsSO9fthF6fc/2AuaPSGgcNzrHnjNcPWNLbszci/47McwwA6Jx0mPj5ROxYtQPPnz43O0ahVmDfn/vg1cQLWpmW7lYipBjR9QBWGrw8TXqKe/H3UEVZpayXQkix2Ll+J5bNXWa2L/BZIORyudm+XEf3HcV3n36HrEyD2TovACCRSrD95Hbj9QOWhIeHY3Tf0chIy39vWeNmjdHzrZ5Y/3/rkZlhfu9Lw2YNcfLiSVSSVYK9zJ6u9yDkDVHwYqXBy4vUFwiLC0NlBd1zRGzLlT+vYJLPJLN9O3/fiZYtLaeVACD06k28Op6zyd/c3UZAzqnGr5Z+BZ8PLG8WzrVlzRas+mZVvuPEEjHeGvoWXiW+woWTFyyOmzpnKnxn+0Ir00IpUeY7LyGEj4IXKw1e0vRpCIoJgkwsg53YLv8HCLEy9+/fx+B2g03K/ef6YukXGDl2pNnnsjIMuPxNLABg5flJeHDvfp6fZ8joIViwfEGB1jSy/0iEXMv/+hG1Ro0RE0bgwE8HwEVzZsco7ZU4dOkQPOp5QCvTQiqSFmgNhBAKXqw2eAGA0NhQJGUm0b4XYtMSExPRtXFXpKel8/ren/A+fBf5mrT9O3jpOM8JIqkAYwaNQeCVwDw/j0crD+z+bXeB1pScnIyeHj2R9Cop37E16tRAt7e64cd1PyJLn2V2TNPWTXHkzBFKKxFSQOXmegBSeJXklajeC7F59vb2xloxWp3WpO/nzT+D0TGY6D0xzzl2HtkJlmMx6P1BEIrM/ygLvREKRsegK9M13zWpVCoEPAgAy7H4dsO3eZ56+vvh39ixagcMBgM69eoE95buvDHh18ONp5U+nvsxIpMjkZKZku86CCH5ozcv5QzteyEVVX+v/vj74d+89loNauHI+WO8Ny//tW3VNqz9fq3FDbYAIFfIccT/CNzc3Aq8rtmTZ+PEgRP5jrNT2GHA8AE4e+ws4rl4s2NUDioc9zuOxjUaU1qJkP+gtJEVBy+074VUdOOGjMPVS1dN2v59VNpS8JLrzMkz+Hra10hJtPyWQygSYvWu1ejSp0uh1tarRS88jzB/jPrfnF2d0bZLWxzddxSGLPM/Yj07eGLfsX2oZFcJ9lJ7iITmL68kpKKgtJEVk4vlUEqUVKyOVFhbD20Fy7EYMoZ/HxEAtK3bJs/ne/XvhWuPruHXS7/CycX8nWjZWdnG6wdWL15d4LWdCT4DlmOx9/xeSOSWa7zEPI/BkT1HYMg2oHnr5qjH1OONCboShLqV6qKSXSXMXjab0kqEFAK9eSmHIhIjcD/+PqqoqN4LIbs27MKqb9aYrfPCcvkXvEtKSsLot0bj3q17eY7r3Kcz1u1eV+j1bVy+EWsX8+9f+i+JVIL23doj+GowEl8lmh2jrazF4YuHKa1EKiRKG1l58MKlcrgZdxNOCqcC3b5NiK3792kjc3VeTgWfQvXq/AsX/2vy8Mm48ucV5PVjr2a9mjgRkP8eF3MKeuy6kmMluHu648LZC2aPjQNA656tsWffHkorkQqD0kZWTilRQiaSIT2Lf4yUkIpu77m9wH9i+n4t+oHRMTjz+5k8n93wywaEx4VjxOQREIvFZsc8uf8EjI5BuzrtkJ5euO/Bf992rbJXWRz38sVLXDhzATAA9ZrUQ/W6/MDr+tnrxrTSvDXz8CzpGaWVCPkfevNSDhkMBoTFhSE5MxkOcoeyXg4hZc5cnZfk5GR0btjZbK2YqV9OxeRZk/Odd9+OfVg2bxlSX6daHFPQ6wcsOXzgML6e8rXFNyy5xGIxmGYMWJaFPl1vdoyjiyOOXzmOOlXqUFqJ2Bx682LlBAIBHGQOSNfTmxdCLFGpVP/UinE0rRWzbtE6MDoGn0/8PM85fD7wwY2IG9h2eBu0lbRmx2RmZGJkz5FoWrkp9u3YV+h1Dh42GGwcC5Zj0WdgH4vj9Ho9QoNCoU/XQ6VSoVnLZrwxL6JeoF2ddnBWOqP3kN54GP8Q8WnxyMo2XyiPEFtFb17KKdr3Qsg/zL15Mad/2/74+z6/VkwTzybYdzr/wOPp06cYP3g8nj15lue4Qe8OwndrvivAyi3r0bwHop9G5zvOpZoLsvRZiI2KNT9ACKzYuQLDBg0z3q1EPzOINaINuzYQvKTqUxEcEwy5WA65OO+bdwmxdQUNXnJN8J4A/3P+vHaXqi44G3Y238+XlJSESd6TEHYjLM9x7p7u2HN6T77z5SU4OBgfDvgQmemWi+sBgEAoQK36tfD4wWMY9OZ/bDu5OeH4leOooasBrVwLmUj2RmsjpDRR2sgGyEU59V5S9ZZz8YQQ8zbv3wyWYzF0zFCT9qjIKDA6Bp7VPfN8Xq1W4+fffgbLseg3pJ/F6wduBt0Eo2PQhelS5LW2aNECIZEhYDkWk2db3qdjyDbg0V+PYNAbILWTwq0Ov0pw7LNYeNX0QhVVFQwdMZTSSsRm0ZuXcuzvhL/x8NVDOKucy3ophJSpwr55+a/dW3Zjie8Ss30FqRUDAKsXrsaO9TvyfEMis5PhaMDRQl0/YMnwXsPBBue/NpW9CkKREInx5mvHiOViLN+1HEP6DqG0EinXKG1kI8ELl8ohLDYMzkpn+mFDKrQ3DV5yXfnzCib5TDLbF/gsEHJ5/ina4/uP47svvkNKUvFfP2BOcnIyerj3QHJict4DBYCTqxNiIy3sjQHgVssNv13/DZXtKlNaiZQ7lDayEQqxAnKxnOq9EFJMOnTvAJZjcTjgMK+vpVtLMDoGgYGBec4xwHsArj2+hr2n90LnrDM75t/XD6xauOqN1qxSqXD10VXjbdcWGWAMXMQSMXSu/LU9e/wMTSs3RRVVFfiM9cGD+AeUViJWid68lGMGgwGhsaF4rX8Nrdz8MU5CKoLievPyX8nJyejSqAvSUvl3iX2x9AuMHDsy3zliYmIwYcgEPLz7MM9x7bq1w+b9m4u81v/6ZOwnOH3sdL7jxFIxxBIx0lLM35cmlUux5tc16NuxLxzkDpRWImWG0kY2ErwAwJOEJ3j06hHteyEVWkkFL//WoUEHvHrxitf+/oT34bvIt0BzfDj4Q1y/cj3P6weq166OU9dPFXmd5nRv1h0xkTH5jtM4aJAQn2Cxv2b9mjjud5zSSqRMUNrIhqikKhhgyPOHISHkzV25ewUsx6J2w9om7T9v/hmMjsHEYRPznWPb4W0IjwvHsNHDIBKbv4so4lEEGB2DNrXbFPr6AUv+DPsTLMdi2/FtEMvMX3sAwBi4CEVCKFVKXv+Te0+MaaXRU0bjQfwDvEx7SWklUu5Q8FLOKcQKyMR0zxEhpeXYlWNgORbturUzafc77wdGx6B/m/75zjFv+TyERYdh1txZFjcBJycmw7OqJ5q7NkdISP6XORaEV1svhEaGguVYTPh0gsVx2VnZSEnO2XAsEAsglvIDnn2b96FepXqo6lgVu/7YhaeJT5GckUx/SJFygdJG5ZzBYEBIbAhS9am074VUWKWRNrJkwRcLsH/bfl67ppIGfvf8CjTHxTMX4TvFF4mvzB9nBnKuBflq6Vfw+cCnyGu1xLuHN26H3s53nMxOhvRUy38o1W1aF4fPHaa0EikRtOfFhoIXAHic8BiPEx7DWUn7XkjFVJbBSy6LtWKEABtbsFoxd+/exVSfqYh+lve1AAOGD8DitYuLssw8JScno0fTHkhOyv/YtUAksFjJFwDGfDIGc+bMQSW7StBINRAJzafJCCkoCl5sLHihei+koisPwUsu/0v+mDDEfEqmoAXvkpKSMHbgWNy5eSfPcY09GmP/H/y3PsVh/+79WDBjQcEGC2DxVmyFvQK7Tu+CV2MvaOVaqCQq+jlFioQ27NqY3H0vGdkZZb0UQiq8dp3ageVYnArmnxhidAwYHYPw8PA851Cr1Thw7gBYjkW3vt0gEJr/ZX879DYYHYPOjTsXy9r/zXuEN1gu57brHv175D34f4GLUML/lfE68TWGtR2G6prqaNW2FViORXRKNNL05o9mE1IcKHixAnZiOyjECrrniJBypHr16mA5FlefXIVCpTDpe7fru2B0DH4/9Xu+86z+aTXCY8MxZsoYiCXmTwq9iH2RcydTNU88e5b3jddFsXLXSmMg41TFyeK47MzsPOe5G3wX7k7ucFG5YNa8Wbgffx8v015Cn60v7iWTCo6CFysgEAiglWuRrqcTR4SUNyqVCtefXM/5xe9q+ov/01GfgtExWLd8Xb7zfLrgU4RGhWLu8rmwU9qZHZOemo4+Hn3g7uyOP0/9WSzr/69z7LkCHbvOz4ZFG1C/Un1Ud62Os7fO4mniUyRlJNFpJVIsKHixEmqJGgYD1XshpDw7dzPnF39DpqFJ+4bFG8DoGHw+4fN85/Ae7Y0bf9/A9iPbUcmxktkx2VnZ+HjUx2B0DJZ9s6xY1v5f/z52PWb6mCLPkxKfgn7u/VBdUx3tO7entBIpFrRh10q8znyNoJggKKVKOp5IKpzytGG3MKa/Px3nTp/jtTdu0Rj7zxRsI+7z588xbtA4RDyKyHNccV8/YMmw7sNwJyzvjcYFMe3rafho5kdwlDtCI9NALCz6Wx5iG+i0kQ0GLwaDAcExwUjLToNWRvVeSMVircFLrkVfLcKejXt47Y5VHHGRvVigOTIyMjBu8DiEXA/J8w1stZrV8Fvgb0Vea0ElJyeje9Pued6uXRAqBxX2X9wPpgZDp5UqODptZIMEAgEc7Bxo3wshVujL774Ey7GYvXi2SfuL6JyNuM1dm+c7h1QqxY8nf0R4XDjeGvYWRCLzdVWePnmac/1ArTZITs6nnssbUKlUuPb4GliOxdwVc4s8T3J8sjGt1KVnF0orkQKh4MWKqCVqZBvy3u1PCCm/RowfAZZjsfmQaXonMyMTjI6BexX3As2zZMMShMWEYersqZDKpGbHJCclo03NNvBw8UDg9cA3XntevEf9c+y6Q48ORZ4n+FJwzmklexd8vfJr3Iu/hxepL+i0EuGhtJEVSclMQXBMMFRSFaQi8z+wCLFF1p42siQyMhK9m/U22+f30A8ajaZA85w+ehrzZs5DcqLlNy0CgQCfz/8cI6eOLNJaCystLQ093Hvg1Uv+Td2Foa2sxc9//gymBgMHuQOllWwYpY1sFNV7IcS2VK1aFSzHIiQqBCoHlUlf+zrtwegYBAbm/9ak98DeuProKvae3ovKVSqbHWMwGPD9vO/B6Bh8MemLYll/XuRyOa7cy7mpe9PhTRYL8eXnVdwr9HfvjxqaGuj3dj+Ec+GUViIUvFgToUAIB7kDfdMSYmMkEgmu3r8KlmNRn6lv0jemzxgwOgY7N+/Md56mnk1xnj2PgMcBqNuorsVxJ389CUbHYGi3oW+69AJp37E9wmPDwXIsho4t+ue8cvoKmjk1g6vWFQs3L6S0UgVGaSMrE/s6FuFcOKooq5T1UggpNbaaNsrLuHfG4erFq7x2n3E++HrJ1wWeZ/zQ8bh68WqeJ5Qq6Srh0l+XirTONzGg3QA8vvf4jeZwdHXE/gv7Ude5LrRyLdQSNaWVrBSljWyYUqKERChBRhbdc0SILdt6cCtYjsXA9waatO/bug+MjsH4YeMLNM+WX7cgPC4c7459FyKx+RNKL7mXOdcPuHniwYMHb7z2gjrufxwsx+L8nfOQK+RFmuPF8xfoXr87amhqYMDQAbjJ3aS0UgVAwYuVoX0vhFQsC1cvBMuxmPjJRJP2gPMBYHQM+nv1L9A8c5bOQVh0GGYvnA25nflAIT0tHYPaDIK7kztOHeFfPFlSKleujMCIQLAciznfzynyPJeOX4KHkwfcKrlh7b61lFayYZQ2skIP4x8iIikCTkrLF6gRYksqYtrIkoN7DmLe9Hm8do2DBn73/Qo8z6Wzl+A7xRcJ8Ql5jhs9dTQ+++azQq+zOEwcNhF+5wv+NZnjVN0Jhy4fQjVtNUorlXNUYdfGg5fY17EIjwtHFRXteyEVAwUvfP6X/DFhyAReu0QiQUhUSIHnuXv3Lqa9Ow3PI57nOa51p9bYfmh7oddZHJKSktDXs+8bH7vu+25fLF61GM4KZ2hkGtiJzV+AScoGBS82HrwkZyQjODYYaqma6r2QCoGCF8uioqLQs2lPs30sxxZ4nqSkJHw4+EPcDr2d57iq1avidPDpQq2xOPld8sOkoZNgyC76ry6JXIJF2xdhQO8B0Nnp6G6lcoI27No4hUQBhVhBG9IIIXBxcTFWtxXLTX8BMzoGjI5BeHh4vvOo1Wrs/2M/WI5F70G9IRCZDxAjIyLB6Bh41fJCXFxcsXwNhdG+07+OXX9QtGPXmWmZ+Oy9z9DQsSGaMc0QEhuCiMQIJGYk5nkqi5QfFLxYIaFACAeZA23aJYSYCH0WCpZj0aBpA5P2d7u+C0bH4Pix4wWaZ/nW5QiPCce46eMgkUrMjklJSkHXRl3hUcUD/uf833jtRTH//+YbA7eadWsWaY7IR5Fo7dIaNTQ18MHUD4ynlejna/lGwYuVUklV9BcCIcSsg+cPguVYtOvWzqTdd6wvGB2DdcvXFWieGXNnIOR5CBauXQiFSmF2jF6vxwTvCWAqM9i5duebLr3ITlw9AZZjcebmGcjsZEWa49DWQ/Bw8kDNyjWx5dQW3H15F1wqh8zszGJeLXlTtOfFStG+F1KR0J6XNzN3xlwc2n2I1953SF/83+b/K/A8wTeCMXPUTLyIe5HnuD6D+mDZ1mWFXmdx+3nTz1g8Z/EbzVGjYQ3sP7cfzgpnONg50GmlEkQbditA8JJtyEZQTBD02XrYy2z36yQEoOCluKxbtg4blmzgtTf0aIhf//i1wPM8f/4cE4ZMwJMHT/Ic16BxAxy8dLCwyywR44aNw9Xz/IrFhTFk3BDMXTSXTiuVEApeKkDwAgD34+/jWfIzOCmo3guxbRS8FK+Th0/ii/H8yxmdXZ3x580/CzXXmLfHICggKM80tkMlB1z86yKEwrLfqZCUlIS+LfriVXzRj13LFXJsOLkBbd3bwtHOERqZBhKh+b1BpODotFEFYS+1R3Z2dlkvgxBiZfoP7g+WY7H16FaT9pjnMWB0DFrXaF3guXYe24nwuHAMfHcgRCLz1w/Ev4yHu5M7Wri1wO3beR/FLmlqtRpX7v/vtutDm4AixMFpr9PwQdcP0NCxIdq0aYOQmBD8nfA3EtITaC9iKaHgxYopJApIRHTPESGkaNq0bwOWY3E2/KxJ++uU12B0DJo6NS3wXAvXLERYTBimzZkGmcz8htmMtAx4d/KGu5M7Thw+8UZrLw7tO7UHG8e+0bHrhzcfwsvVCzW1NTFj3gyExYUhKjmKTiuVMEobWbGs7CwExQYhy5AFe6ltf62kYqO0UenxcPOAPo1/F9Dl+5fh4OBQ4HnOHDuDeTPnISkhKc9xIyaOwOyFswu9zpLUt3VfPH30tMjP29nbYcupLWjZqCWllQqB0kYVhEgogoPMgYrVEUKKTW6tmKq1qpq0d6zXEYyOQWBgYIHm6fV2LwQ8DMCvl36Fs6uzxXG7N+0Go2MwZtCYN1l2sfrt+m9vdOw6NTEVIzqMQEPHhujSpYtJWinbQKn+4kDBi5VTS9W074UQUuxO3zgNlmPRsWdHk/YxfcaA0THYuXFngeZp2Lgh/rz5JwIeB6Be43oWxwVeCQSjY9DTw/xVB2XB1dUVQU+DwHIsPptftMspb12/ZUwrfTb/M9yMu4mo5Ci8znxdzKutWChtZOWSMpIQEhsCe6k9JCJ6LUlsE6WNyt68GfNwcDf/2LP3WG/MXTq3UHNN9pmMK+eu5Lm5ValS4ujVo6hSpfxdQDtm0BgEXinYGyhzlA5K7D63Gw2rNzTerURpJToqXaGCl6zsLATGBCIb2bTvhdgsCl7Kj00rNmHNojW89rZd2mLLr1sKNddi38X4ZccvyNJnWRwjFouxdvdadOjRodBrLWlJSUno06IPEuITijxHs3bNsOnXTaiiqAKtXAu1VA2hoGImRSh4qUDBCwDci7+HyORIqvdCbBYFL+WPpVoxNerUwMlrJws11+7Nu7Fq4SqkpuR9QmfanGmYOHNioeYuLX6X/DDxnYlAUX+jCoBp30zD2IljjUXwFBLzVzLYKgpeKljwEp0SjVvcLVRRlb/Xq4QUBwpeyq/r165jbP+xvHa1gxoB9wMKNde1S9fwyYef5FtArsdbPbBy58pCzV2avpr5FY78dKTIz9tXtseuM7sqXFqJgpcKFrwkZiQiJCYk5x847XshNoiCl/IvKioKPZvyN9tKJBKERIUUaq6nT59iwuAJePok7+PK9RrWw+Erhws1d2nr07oPnj16VuTnW3RugfV718NJ4YRK8ko2nVai4KWCBS+5+14MMEAtVZf1cggpdhS8WBePqh7Qp/NrxbAcW6h5kpKSMGnYJIQFheWZjtE6aHH+9nlIJOX3j7fIyEi85fUWMtOKdkO1QCzAjIUzMGrMKJtNK1GdlwpGJBRBK9dSRUdCSLkQGplTK0brpDVpZ3QMGB2D8PDwAs2jVqvx8+8/g41j4f2BNyRS88HJq/hXaO7SHC1cWxR47tJWtWpVhDwLKfKxa4PegB+++AHNnZujcZ3GuPjgIv56+Re4VA6Z2UULiKwZBS82QiPVUL0XQki5cuV2zh1CnXt2Nml/t+u7YHQMjh09VuC55v7fXIQ8D8GsebOgVCmN7UKhEAJBzpu4jIwMvNv1XTR1aoqDe8vHbdbmjP5oNFgu51oCDy+PQj//KvYV+jXuh0aOjTB46GAExwTjccLjClUEj9JGNiJ334tWroVYKC7r5RBSrChtZBss1YqZ7DsZUz+ZWqi5Lp69iAWfLEDM8xgAgEgkgkQqQVqqacVxnw998PX3Xxd90aUkKSkJfZr3QcKroh27FkqEmP3DbAwbNgxOCidoZVqrSyvRnpcKGLzos/UIigmifS/EJlHwYlu2rNqCVd+u4rX3HtQby7cuL9RcD/56gM/Gf4aHdx8iOzsbQpEQMrmMd+y6RZsW+PHEj2+07tJy8exFTH1vapGPXTu6OmLP+T2o7lgdOoUOGql1HOagPS8VkFgohlZG+14IIeXf+I/Hg+VYfL/le5P200dOg9ExGNq94Dc8121YF4cvH8a52+fg1ckLQqEQqSmpEAgEkMqlxnHBV4PB6Bh0b9a92L6OktK5Z2fjbdcDRwws9PMvnr9A7wa90UjXCD7v+yA41vbSSvTmxYZEp0SD5Vi4qFzKeimEFCt682LbgoODMarXKF67k6sTzt08V+j5vpz6JU4fPY2M9AxAAMiUMqQlp5m8yVCoFDjifwSurq5vsvRS1atFLzyPeF6kZ8VSMb7b8R169+hdbtNKlDaqoMEL7XshtoqCl4rBUq0YmZ0MQU+DCj3fhmUb8NPGn5CUmAQYAIlcAoPegMzMf07niMQirNu9rlxeP2BJZGQk3mr9FjLTi3bKyKWWCw5cPoBK8krQ2emgFKsOGQAAIABJREFUlWnLRVqJ0kYVlEKsgFwsR5o+Lf/BhBBSzri4uBhP4Qgk/wSo6anpxmPWhTH508nwf+CP71Z/B52zDvp0PfR6PewUdpDbyQEAWfosTBo+CYyOwfpl64v16ykpVatWRUhkzrHrT+d9Wujnox5HoYNbBzTWNcbIcSOtMq1UKsHL+vXrUatWLcjlcnh6euLy5ct5jr948SI8PT0hl8tRu3ZtbNy4sTSWafVo3wshxFaER4WD5Vg4ODuYtOcGMXFxcQWea+DwgTjPnseuE7tQvU51pKelIz0tHRKZBBqNxjhu/ZL1YHQMPh79cbF9HSVtzLQxxoDPvZV7oZ8/vfc02ri2QYMqDbDtt224GXcTz5Of43Xm6xJYbfEp8eBl3759mDFjBubMmYOQkBB07NgRffv2RUREhNnxjx8/Rr9+/dCxY0eEhITgyy+/xPTp03HwYPk9s1+e2Evtoc/mV7YkhBBrdPnWZbAci9adWpu0d23UFYyOQUBAwe9Pat66OU5ePYkTgSfAeDJAdk6qQiwWQ1vpn4J6f578E4yOwaD2g4rt6ygNe37bA5ZjEfA4APaawm2byEzLxCeDP0Fz5+bwau6FkNgQ3HlxB3Gv45CZVf6K4JX4nhcvLy+0aNECGzZsMLY1atQIgwYNwuLFi3njv/jiCxw7dgx37twxtk2aNAlhYWEF+kdakfe8AEBCegJCY0Np3wuxKbTnheSa98k8HNzF/2N25oKZ+HDKh4Wa6/Xr1/hi4hfwO+eHzIxMCAQCKOwVSH6VbDLOXmuP87fOQyaTvdHay8K50+cw/f3pRX5+4LiB8P3GF5WVleEodyzRu5XKzZ6XjIwMBAUFoVevXibtvXr1gr+/v9lnAgICeON79+6NwMBAk01WudLT05GYmGjyUZEpJUrIRbTvhRBim75Z/g1YjsXMuTNN2n+Y+0Oh98QoFAqs+WkNgiODMXzscMgVcqQkpAAApHZSSGU5R60TXyXCs6on2tdrXzxfRCnq1rubMa301vC3Cv380a1H0aZqG7wz8B2ExIYgLDYMz5Ofl/kb/hINXjiOQ1ZWFpydnU3anZ2dER0dbfaZ6Ohos+P1ej04juONX7x4MTQajfGjWrVqxfcFWCGxUAyNTEP7XgghNu3dce/CycWp2OYbPWU06tSvg9xkRGZaJoZ/OBwiscg4JiG+aNVvy4sla5eA5VjMWTHHpF2pUVp44h+hF0MhEooQlRKFp0lPy/w+pVLJK+TeO5HLYDDw2vIbb64dAHx9fTFr1izjfycmJlb4AEYj0yAyObKsl0EIIcVu1rhZOHPkjNm+2QtnF2ouvV6PRV8swomDJ/A6+V8bVAU5v3d+XP9PRV6FSoGN+6378Mi6peuwYekGXnvu26a8rP19LSQCCZo4NoFOoYOd2K4kllhgJRq86HQ6iEQi3luW2NhY3tuVXFWqVDE7XiwWw9HRkTdeJpNZZR6yJCkkCoiEIuiz9bTvhRBi9Y4fOA7fyb5m+9p2aYstv24p1Hynj57GsrnLEP08+p8/joUCGLL/twX0f/8jEArw7gfv4svvvyzy2suD6aOn49zJwhf7k9nJcDDkIJw1znBVucLRzhEyUfn4fVuiv9mkUik8PT1x9uxZDB482Nh+9uxZDBxovuRx27Ztcfz4cZO2M2fOoGXLlpBIyr6IjjVQSBSwE9khTZ8GlVRV1sshhJBCi4uLQ/+W/fE6hX9kV+2gxvnw85DL5QWeLzo6Gp+P+xw3g25Cn/m//Rr/eplvDFwA1KxbE0f9jkIkEsGaDew0EA9vPyz0c05VnfCL/y9wkDvAVeUKB7kDJMLy9fu3xP8snzVrFkaOHImWLVuibdu22Lx5MyIiIjBp0iQAOWmfyMhI/Phjzuu5SZMmYe3atZg1axbGjx+PgIAAbNu2DXv37i3ppdoMiVACjUyDmNQYqEDBCyHEeozoPwKh10LN9m38ZWOhKuHq9Xosm7cMR/YcQXLSPyeIBAJBzhuXf521ldvJsWr3KrTvbH2bcv+rQ8MOeMW9KvRzzVs3x8qDK+Eod0QVZRU4yB1K7GTRmyrx4MXHxwcvXrzAggULEBUVBYZhcOrUKdSoUQNATjnof9d8qVWrFk6d+v/27jwsqur/A/h79g0YQFQg18wdd1O0XFJDze1raZlGZr+0LLXMMjUzbXEpszSXzCxNTcskzVSUFFxR0TDFfRc0ZBHZHGCW+/uDGKUZYWZkgJl5v57H58l7zr3nzG0c3sz93HO3Yvz48Vi0aBGCg4OxYMECPPPMM86eqlvxUfggKSepoqdBRFSqlYtX4vNpn1ttG/zSYHw490O7jrdr6y7MmToHNxJvWL0sZF4hRAT0e7YfZi2yXLbDFbUIagGj3mj3fv8b9T+8M+0dVFVXRXV1dfjIfUqsS60M+GwjN5WZn4n4lHj4K/0hEbv2V59EXOfF/SScSMCwHsNgNFr+sK1Ztya2xW2z63g3k29i0muTcOzQsbvLaohQ7NuVIsE1g7HtyDaXvyxUxN5bxIvMXDkTT/R4AkGaIASoA6CRlX7XkTPZ8/Ob1ZxuSi1TQylRQmfQse6FiCqNnq174vo1y7shZXIZIvZHoG7dunYd74vpX+DXVb8iOzPbvM3aZSGZQoY538xBWL8wK0dxPcnJyegR0sP+HSXA2oNrUa9GPTzk9VClKsK1B8OLm5KJZfBR+CBVl8q6FyKqUFPfmoqNqzdabZv40US8+PqLdh1vf/R+fPLuJ0i6lmS+FCSSiCAY/3NZCMCTfZ7Elyu/dHDmlc+RI0fwUq+X7N5Po9Vg8/HN8FP6IUgTBH+Vf6UrwrUHw4sb81X44p/cfyp6GkTkgaJ3RGPs0LFW21p1bIVVv6+y63gZtzIwcdREHDlwBPoCywXSioILAFQNrIrNBzfDy8t9fnFbNn8Z5n883+79aterjZXRKxGgCqj0Rbj2YHhxYxqZBmKIYTQZWfdCRE6XkZGBp9o+VewSThFvH29EHY+yO1AsnL0QP333E7Ju3330i1gshslkKtZPJpNh2pfTMHDIwP8ewqVNemMS/vj5D7v3e7zX45j93WyXKsK1B8OLG1NL1VBJVcgz5kEjrthCLCJyX68++yr279pvtc3e25sB4PC+w5gxYQYSLyeaQ8q9geXe4NLxiY74dv23Ds688hoSNgQJfyXYvd/LU1/GyNEjEagJRFV11QovwnUWhhc3JpPcrXtx1zcwEVWMX1b+go8mfGS1bfDwwfjwC/tub87KysKkUZNwcO9BFOQX3G34946hewOLbxVfROyNQLVqZfdso8qie4vuuHn9pt37zf5lNrp16ubSRbj2YHhxc1qFFjdyblT0NIjIDVy6dAlPP/b03RVq71GjVg1E/hVp9zGXfbUMKxevxO1bhYuqiUSiYsW3RXcMSaQSTJg+AS++Zl9xr6toU7sN8nPz7dpHKpdi/ZH1qFO9jlsU4dqD4cXNaaQaSEQS1r0QkcP6d+iPS+cvWWyXSqVYv3c96tevb9fx4g/H48O3PsSVC1fuXhaSiGEymgrvFLpn6ZdWoa2w6g/7intdiSNrtPhW9cXGoxvdrgjXHgwvbk4j00ApVbLuhYjsMu/jefh+/vdW296d/i6Gjxlu1/Fyc3MxefRk7N+1H/l5d79hKFqTxWS8e1lIq9Xixx0/ol69eo5NvpLLzs5Gh7od7N6vSasm+Hbzt25bhGsPhhc3J5PI4CP3QVpeGuteiKhEfx36Cy/2sX5ZpmX7lli9ZbXdx1y5ZCW+++o7ZKRnACgMK0XfsgB312QRS8R47d3X8Po7rzs4+8rv+PHjGNptqN379RnWB1M/m+r2Rbj2YHjxAL5KXyTnJlf0NIioEtLpdAhrHYaM1AyLNo2PBjuP77T79uaTx05i6tipuHjuojmkFNWxCIJQbE2Wxs0bY/2u9Q/2Iiq5tT+uxadvf2r3fuM/G4/nw5/HQ14PwV/pD6XU9qdouzuGFw+gkWogEolgEkwed12UiKx786U3sfOPnVbbFq1ZhC49u9h1vPz8fEx5fQp279iNPF2eeXvRZaF7A4vaW41lG5ahResWjk3eRXz+8edYOX+l3fstj1mO1o1be1wRrj0YXjyAWla43ovOoOPXjUQeLOr3KIx/ebzVtgFDB+DTBfZ/O7B2+Vp8M/cbpKemAygMKxKpBEZDYdXtvU91Hv7qcLzz8TsOzt51jBo8CgeiD9i1j1KtROSZSI8uwrUHw4sHkEvk8JH7ID0vneGFyMNkZGSge7PuKMgrsGgLqhGEqGNRdh/z/OnzmDx6Ms6fPm9+KnTRInKCIJiDCwDUbVAXG/dudJsnOJfkqdCncO3CNbv2CawViF8P/MoiXDsxvHgI1r0QeZZBTwzCmRNnLLaLpWKs370eDRs2tOt4BoMBU8dOxc4tO6G7ozNvN98tdM8iciqVCgvXLUT7x9o7/gJcSId6Haw+EqEkj3Z/FAt+XMAiXAcxvHgItVTNuhciN7fsq2WY/4n1h/dN+HACRowdYfcxI1ZH4OvZXyP1ZmrhgnEiWL0sBBHwzLBnMOOrGY5O3+U0D2wOk8FUesd7DBk7BG9PeZtFuA+I4cVDaGSawuccGfKglqkrejpEVEYSEhIw5Ikh5pVo7xXSOgTrdqyz+5hXzl/Be6Pfw5mEM+aQYl71VkCxy0I16tTAlkNbPOKyUBFHFpabs3YOwrqFsQi3jDC8eAi5RA4vmRcy8jMYXojcQLeW3ZCSlGKxXa1WI+pEFLRarV3HMxgMmDFhBrZv3I47uXcKN4qs3y2kUCrw2bLP0L139wd6Da4kKSkJvVr2smsfkUyEXw7+gsa1GiNQEwhfhS9XOi8jDC8exE/ph9Q7qRU9DSJy0KQxk/DHuj+sts3/cT66P2V/mNi3cx8Wzl6IcyfPoaCgsKjXfFlIAIR7vtLpM7AP5iyb49jkXVTsgViM7D/Srn28fb2xLWEbi3CdiOHFg2hkXO+FyNXE7o7FyGes//Ds/UxvfL70c7uPmXozFXPen4PY3bHIycqBSCSCVCEF/r0h6d7LQtWDq+P32N+h0XhWQemy+csw/2Pr9UP3U69JPayKWoUgTRCLcJ2M4cWDqGVqKCQK1r0QVXIZGRkIaxUGXY7Ooq1qcFVEH4+2+5hGoxHfL/geG1ZvQPKNZAgmAQqlAmKxGHq9HgbD3SdFy+QyfDT/I/Qb3O+BXocrmjhqIrZGbLVrnycGPIE538xBsFcwqiirsAi3HDC8eBCFRAFvuTdu599meCGqhIY9NQx/H/7bskEMrNu1DiEh9heKHtl3BF9++iXOJpyFvkAPiVQChVKB3Ozcu7Ut/+r0ZCcsWbvE0em7tEHdBuHMcctby0vyytRX8MbYN1iEWwEYXjwM616IKpf1P67HjLet31789rS38fK4l+0+5q1bt/DZlM+wb9c+ZGcVrj8iV8ghCAIK8gtQkH93wTq/qn6I2BOBqlWrOvYCXFyXJl2QnpJu1z6Lti1Cl7ZdWIRbgRhePIxaxvVeiCrapUuXMCB0AAST5f3NjZo1wq/Rv9p9TKPRiFXfrMLPK35GclIyTCYT5Ao5JGIJCgoKoDPcvQQllUoxcdZEDB1h/xOO3UXL4JYwFBhK7/gvqVKKbSe2oVaVWizCrQQYXjyMRqZh3QtRBen1aC8kXU6y2K5QKfDn8T/h5+dn9zHjD8fjy4++xOnjp1GQXwCxRAyFUoGc7JxiK+ECQNvH2mLFphWOTt8t2LtGS5XAKth8dDOLcCsZhhcPo5Ao4CX3QmZ+JsMLUTn45L1PsG659YXi5v0wD2H9wuw+ZkZGBuZOm4u9UXuReTsTQGGRLQDoC/TQF+jNfbW+Wqzfsx7BwcEOzN49pKSkoFuTbnbt0+zRZlj++3IW4VZSDC8eyE/ph1Qd616InOXY0WN4oecLVtvCBoRh3vJ5Dh13zXdr8NOyn3Aj8QZMRhMUSgVkUhny8vKK3d4slogx7v1xeGXcKw6N4y6OHz+Ood3suzTW/+X+mDFrBotwKzmGFw+kkWkgAuteiMqSwWBA58adkZWRZdHmH+CPPWf2OHTcE3+dwLwZ85BwLAEFeYWXhZQqJbIzsy3uFnL0cQDuZuXylfj8PfvWv3ln7jt4afhLLMJ1EQwvHkgt5XovRGVl5HMjEbsz1mrbT7t+QvPmze0+Zm5uLj7/4HNEb4vG7YzbAACprPDj+r+XhTQ+Gny/+Xs0bdrUgdm7l9nTZ2P1wtW27yACNhzZgJC6ISzCdTEMLx5IKVXCS+6FrIIshhciB0T+Fol3Rr5jtW3khJF4c/KbDh13/Y/r8eOSH5F0NQkmowlypRxyuRy6O7ril4XEYvzf2P/Dmx84No67GTloJGJjrAdIa9Teavx55k8W4bowhhcP5a/wR5ouraKnQeQyMjIy0LVJVxj1Rou2+o3r47e9vzl03DMJZ/D5tM9x4ugJ5OflQywWQ6lWIicrB7rc4ncLPdL4EWyI2eBRT3AuyVPtnsK1S9ds7l+zbk1sOLCBRbhugOHFQ6llata9ENlgwOMDcPHMRYvtcqUcO0/sdOj25ry8PMydNhd/bvkTGekZAACJTAKRWAS9Xg995t3LQmqNGkt+WYI27ds4/iLcTGi9UORk5tjcv2NYRyxatYhFuG6E4cVDFa33km/Mh0qqqujpEFUqC2YuwLfzvrXa9vmyz9F7YG+Hjrtp3SZ8v/B7JF5OhNFghEwug0KpwJ2cO8UuC4nEIgweMRjT5kxzaBx31bxac5hMJpv7j5g8AhPensAiXDfE8OKhlFIlNDINsvXZDC9EAM6dO4enOz5tta1zWGcs/mmxQ8e9dPYS5kydg2NHjiHvTh5EYhE0Gg2yMrOQp8sr1rfWw7WwOXYzLwvdQ6/Xo1VQK7v2mffLPPTp0YdFuG6M4cWD+Sv9kZ5n3zM9iNxN54adcSv9lsV2X39f7Du3z6Fj5uXl4auPv8L2TduRkZYBQRAglUshkohgKDCYF5YDAKVKiXkr5qFz984OvwZ3VFKYtEYsF2PLsS1oFNyIRbgegOHFgxX942bdC3ma8S+PR9TvUVbbHL29GQC2RmzFsq+W4erFq+bLQkXFt0bdPYW+IqDfoH6YtWSWQ+O4s1/W/IKP3vzI5v7aAC2iTkSxCNfDMLx4MLVMDaVEyboX8gh7/tyD14e8brXthdEvYNLHkxw67rVL1zDr/VmIPxgP3R0dRGIRVBoVcrNyCy8L3XPDUGCNQGw/up2XhayY9s40RKyIsLl//ab18cuuX1iE66EYXjyYSqqCRqZBjj6H4YXcUm5uLjo37Iz8vHyLtlr1amHroa0OHVev12PBpwuwdcNWpKemQxAEqDVqiGVi6PP0yL6dbe4rU8gwc9FM9P6fY0W+7u75Xs/jxJETNvd/6rmn8NnCz1BdUx1+Cj8W4XoohhcP56/0R7qOdS/kXgZ3H4zTf5+22C6VSxF9Mtqh25sBIGpLFJbOXYrL5y7DYDBAKpNC5aVC9u1sZGdlF+vb7aluWPDjAofG8QSdm3TGrRTLWqP7eXPmm3j9tddZhEsAGF48nlqmhkgkgiAI/DAgl7Zs/jLM/3i+1baPF3+Mgc8OdOi4169dx5z35yDuQBzu5NyBSCyCUq2EPluP/Lz8Yt/qVKlWBRF7I1ClShWHxvIEzYOaw6S3/Xbn1XtXo2OzjqimrsYiXDJjePFw9673wkI3cjWJiYno3cr65ZjQrqH47tfvHDqu0WjEojmLsPnnzUhNSYVgEqBSqyCRS1CgKyi2QJpUJsX7n72PweGDHRrLU4QEhNjcV66SI+ZcDGr51mIRLlnF8OLhlBKlue6FHxDkKro264q0fywfb+Ht443YS7Y/4+a/YnbEYMlnS3DhzAUY9IWXhTQaDTJvZyInu/iKrqFdQvHdBsfCkSexJ7RUr1EdkUcjWYRLpWJ48XAikQh+Cj/WvZDLeLTWoygwFF/c7UFub05OSsacqXNwaN8h5GbnQiQWQaFSwGAwWFwW8vX3RcS+CFSrVu2BXoO7u3LlCvq27Wtz/5YdW2L1ptUswiWbcXEPgkauMde9EFUmcbFxCAkIwaO1HrVoGzpyKBLSEpCQlmB3cDEajVj8+WKEtQpDr0d7Yde2XRBMAmRKGQx6A3Kzcs3L9UskErz70btISEvAvnP7GFxKEBMTg5CAEJuDy3Ojn8PZW2cRsysGTao0QYAqgMGFbMJvXoh1L1TptKvdDndy71hti7sWB4ncseLy2JhYzP90Pi6cuQB9gR4SqQQaLw2ybmdZ3C3Uom0LrIlc49A4nubTKZ9i7bdrbe4/84eZGDJwCItwyWEML2Sue8nV5zK8UIV5of8LOHbgmMV2iVSCHX/vQMICvZW9Speakoo5789B7O5Y5GTmQCQqvCykN+hRkF+AgvwCc19vrTdWbV+FRx55xOHX4UleG/Ia9v1p4yMUJMCW+C1oUbcFi3DpgTG8kLnu5ZbO9jUXiMrC6u9WY/ak2Vbb3v/ifTw//HkAgLFAAJBi83EFQcCeHXuwcd1GxO6OhS5XB5VaBS8vL2RmZsKQbTD3FYvFGDlhJMa+N/aBXosn6d2+NxIvJtrUV+2jxv7z+1mES2WK4YUAFNa9CBC43gs5XUZGBjo36gzBaFlj1fbxtlixcYXDx067mYZtG7chYnUEMm9nQqVWIbhGMC6fv2xxt1DDkIbYELPB4bE8Uegjoci5nVN6R/y7gvHBrSzCJadgeCEAgFqqhlKqZN0LOU3PNj1x/ep1i+1qLzUOXzns8HELCgpwIOYADuw6gEvnL0EkEsHL1wupKalI+af4tzV+VfywZMMShITYfvsuASFVQwAb6/m79umKpauWciVcciqGFwJQ+JwjlVQFnUHH8EJl5tNJn2Ltd9YLOR/k9mYAOJtwFrt37MbfR/5Gfl4+Ah8KRF5OHk4cOwGj8e4TnBVKBUZPGI1Xxr/i8Fieyp41WkZPG413336XRbhULhheCMC/dS9KP2TczqjoqZCLO3PmDAY9Pshq28BhA/Hx/I8f6Pibft6Ew/sPIi0lDWovNTTeGsTtj8PBPQfNfURiEVqFtsKPv//4QGN5ovT0dHRp2MXm/ku3LkWfTn1YhEvliuGFzLzl3gDAuhdySGjdUIu6EgAIqhGEqGNRDh/XYDDgQPRBAPUBADt+34GqD1XB1YtX8c/1f4r1rRJQBfNXz0fLti0dHs9THTx4EK/0te3bKalCij1n9+DhgIfhr/SHTMIiXCpfDC9kppaqoZByvRey3ahBo3Ag5oDFdpFEhF0Ju1C1alWHj33hzAVER0bj77i/oc8z4vlG0wEAR2OPQpeXa+4nV8jx4ugX8dbUtxwey5OtX7seM8bOsKmvX1U/7D21l0W4VOEYXshMJVVBLVVDZ2TdC93fL2t+wUdvfmS1beLMiXhx1IsOHzsjPQO7d+zGoX2HkPpPKpQqJXz8fLAnch/QqLCP0WAExEDTlk3x846fHR7L073z2juI/DXSpr5N2jZBxPYIBGoCWYRLlQLDC5kV1b3czrwNKCp6NlSZ5ObmomO9juYl8+/VrG0zrI20fXXV/zIYDDi89zD2R+/HuVPnAAD1G9VH/KF4JF1NAgRAfk+YXvzzYoR2aefweJ5uUI9BOHPsjE19nw5/GnO/nouqqqrwkns5eWZEtmN4oWK8ZF4QBK73QoX6tu+LKxevWGxXqVWIuxb3QMe+dO4SoiOjcSzuGHS5OgRUCwBEQNy+OMTG3H0ytEwuw3MvPWf++6MdLJ9zRKXr1KQTMlJsK8ifMm8KXh/5OotwqdJieKFiNDINFFIFCkwFUEj49YsnmjtjLlZ8vcJq23ebv0Noh1CHj511OwvRkdGI2x+H5OvJUCgV8K/mjyOxR5B9u/izhRo0bYDvN30PX19fGAsE7J1h+wq7dFdIYAhgKL0fAEQcjECHkA6ooqzCIlyq1BheqBiVVAWVpHC9F4YXz3Hjxg2ENQ+z2tbr6V6Y++1ch49tMpkQtz8O+3buw9mTZ2EymVCvYT3cvH4Tly9fBkx3+3r7emPmopl4oucTDo9HhWxdo0WpUeLIlSMswiWXwvBCxYhEIvip/HAl8wrrXjzAYw0eQ+atTIvtVQOrIjoh+oGOffXiVURHRiP+cDxys3PhH+APqUyK2N2xOLj77posEqkE/Qb1wycLP3mg8aiQraElqEYQov+OZhEuuSSGF7LgLfNm3YsbGzNsDGK2x1g2iIGdJ3aievXqD3R8fYEeK5esxMHdByFXyFE1qCqOHjiK2xm3i/WrW68uVm1fBV9f3wcaj4ALFy7gf6H/s6lvaI9Q/PTrTyzCJZfG8EIWNDIN5BI5617cyPYt2zFh+ASrbeOnjcf/jfu/MhtLJpehQZMG2LJ+Cy6cv1DsAYwaLw2mzp2KfoP6ldl4nmzblm14d/i7NvUNHxeOWZ/OYhEuuQWGF7KglCoL13th3YvLa/VQK+jz9RbbG4c0xvqY9WU+3oY1GzBr0izk6fLM2yQSCXr06YEvvv+izMfzVJ9M/gTrlq2zqe/S35ai/5P9WYRLboXhhSyIRWLWvbiw/3X5Hy6cvGCxXalU4kjSkTIfLykpCa8/+zouX7gMwXT3W5YatWtg5daVD3wZiu56efDLOBxd+hO4RTIRdv29CyF1QliES26J4YWs8pJ5wSSYSu9IlcKiuYuwZPYSq23z181H9x7dy3zMyaMnY/vv21GQX2DepvXTYsqsKegzqE+Zj+fJwlqF4UbijVL7aX21OHTxEItwye0xvJBVGpkGCokCBcYCyCXyip4OWZGRkYFO9TtZbevRtwe+WvFVmY+5bcM2zJwyExnpdxc7kyvk6NGnBz779rMyH8/Tta3VFnl38krt90jTR7Bj/w4W4ZLHYHghq8zPOTLoGF4qma5NuyLtZprFdt8qvth3dl+Zj5ednY0RfUfg3OlzMJkKv40TiUWo+0hdLFy3ELVq1SrzMT0mFibIAAAgAElEQVSdrbc7hw0Iw/erv2cRLnkchheySiwSw1fhi6vZV6FVaCt6Oh7vnVfeQeRG6w/R23nywW9vtmb+J/Ox7od1yMnKgSAU1rJ4a70xftp4PDv82TIfj2wPLe/Oehdvj32bRbjkscTOPHhGRgbCw8Oh1Wqh1WoRHh6O27dv37e/Xq/He++9h2bNmkGj0SA4OBgvvvgibtwo/VovlT1vhTcECKV3JKfYvXs3QgJCEBIQYhFcRr8zGglpCUhISyjT4HJw70H0frQ3mldvjmVfLUN2VjZUGhX6DeqHhLQExF6MZXApYykpKeb/z6VZF7MOqXdSMWviLARqAhlcyGM59ZuXoUOHIikpCZGRhR+8o0aNQnh4ODZv3my1/507d/DXX3/hgw8+QIsWLZCRkYG33noL/fv3x5EjZX+XBJVMI9NAJpax7qWctanZBvm6fIvt9RrUw6YDm8p8vJycHEx4eQKOHDiC/LzCcaUyKRqFNMKc7+agbt26ZT4mAQcPHsQrfV8ptZ9cJceh84dQN6Aui3CJ/uW08HL69GlERkbi4MGDaN++PQBg2bJl6NChA86ePYuGDRta7KPVahEVFVVs29dff4127drh2rVrvLZezlj3Un5GPjsSsbtiLbbL5DLE34h3ypjLvlqGFYtXICsjq3A1ZbEIVatXxdjJY/H0C087ZUwCflr5E2ZOmFlqv4DAABw+c5hFuERWOC28xMbGQqvVmoMLAISGhkKr1eLAgQNWw4s1mZmZEIlE911CPD8/H/n5d39LzcrKerCJk5lYJIafwg/Xsq9xvRcn+HPrn5jw8gQYDUaLttnLZ6PvgL5lPubxo8cxdcxUXL10FUZj4bgqtQpP9H4Cny3l3ULONH7UeERFRJXar1VoK2yO2swiXKISOC28JCcno1q1ahbbq1WrhuTkZJuOkZeXh0mTJmHo0KHw8fGx2mfWrFmYMWPGA82V7s9b4Q1TFtd7KSs6nQ5PtngSt29Z1n51H9Ad85fPL/MxCwoKMOGVCTgQfcB8OUoilaB+k/qY/c1sNGxi2y8S5JgBXQbg4smLpfZ7ftTzmDdvHotwiWxgd3iZPn16qWEhLi4OAKxem7X1YX96vR5DhgyByWTC4sWL79tv8uTJePvtt81/z8rKQs2aNUs9PtlGLVVDJmHdy4Ma8fQIxO2Js9heP6Q+fov5zSlj/rj4R3y34DtkpGeY/935B/jj1bdfxbBRw5wyJt3VsWFHZKWX/k3wp0s+xajho7gSLpEd7A4vY8aMwZAhQ0rsU6dOHRw/fhw3b960aEtNTS317gi9Xo9nn30Wly9fxq5du+77rQsAKBQKKBS8puEsapkaaqkaeYY8hhc7LV+0HF9O/xL/vWFL7a3G1ritCAgIKPMxz548i0mjJ+HSuUvmy1EKlQKPP/E45v0wDxIJfzg6W0j1EMDySmBxImDv6b0IqR0CrULLIlwiO9kdXgICAmz60O3QoQMyMzNx+PBhtGvXDgBw6NAhZGZmomPHjvfdryi4nD9/HtHR0ahSpYq9U6QyVLTey7Xsa/BR3D9EUqGrV69iUKdB0N3RFdsuEoswadYkDPs/53zj8e7IdxGzPcY8rkQiwcMNH8bMhTMR0sq2tUPowdhyq7PGR4MT106wCJfoATmt5qVx48bo1asXRo4ciaVLlwIovFW6b9++xYp1GzVqhFmzZmHgwIEwGAwYNGgQ/vrrL/zxxx8wGo3m+hh/f3/I5fzNvyJ4y70tvj2g4vp36I9L5y9ZbH+sx2NYum6pU8aMWB2BBTMXID013XxZyNffFy+98RJeebP0W3DpweXn56PNQ21K7Verbi3s/3s/qqiqQCVVlcPMiNybU9d5WbNmDcaNG4ewsDAAQP/+/bFw4cJifc6ePYvMzEwAhU+n/f333wEALVu2LNYvOjoaXbt2deZ06T40Mg2kEinrXv5jxoQZWL9yvcX2gKoBiDkd45QxL168iPdGvocLpy/AoDcAABRKBdp2bIsvvv8CXl78bb48nD9/HgM7DCy1X9feXbF2/VoW4RKVMaeGF39/f6xevbrEPkXLjgOFtTL3/p0qB5VUBZVUxboXAAd2H8C4F8YhT1f8YXkymQxfrvwSXcO6OmXcRbMX4be1vyHlnxSYTCaIJWLUrlsb076chvaPty/9AFQm1q9djxljS7+78a3pb+H9ie+zCJfISfhsIyqVRCyBr8IXSTlJ8IFn1r30bN0T169dL75RBAwOH4wP533olDEPxBzAlx9/iUvnLsFQYIBYIkZwrWD0G9wPb7z3hlPGJOumvjMVG1dsLLXfij9WYED3ASzCJXIyhheyiY/cx/xEYU8xY8IMRKyOMC/mVqRxy8ZY/6fl5aKycOvWLXw84WMc3nsYOdk5AAAfXx906t8JH8z9ACoV6yXK0wtPvYBjh4+V2EcsF+Po+aN4JPARFuESlROGF7KJWla43oveqHfra/e7tu3Ce6+9B11u8buF/P398fPunxEUFOSUcbdGbMXKJStx8cxF6Av0kCvkCGkdgokfTUSLR1s4ZUy6vx4teyA5qeTFNH0DfHHi0gkW4RJVAIYXsolaqoZSqoTOqHO78JKamophPYfhxrXiTy9XqpT4aN5HeGrwU04Z99rla1j73VrE7Y/DrbRb0N3R4eEGD6P3070x4o0RThmTSta6RmsU5BWU2KdJiybYuX8ni3CJKhDDC9mkqO7les51+Mjdo+5l7LCxiImKgWC6WyQukUjQZ3AfzFxY+oPzHKHX6/HLil+wa+suJF5JhCAIqFmnJgYMHYCBQwfybqEKYssaLc+8+Ay++eYbFuESVQIML2QzH7kPEk2JFT2NB7Jq6SrM+2ge9Pn6YtvrNaqHTfs2OW3cQ3sP4ddVv+LU36eQn5cPra8WT/R6AsNGDUOtunxaekWxJbRM/2o63nz1TRbhElUiDC9kM41MA6lY6nJ1L0lJSRg3bBzOnTxXbLuP1gcLflqAtu3bOmXcfxL/wU/f/4RDew7hVtotyOQyNApphP7P98cTYU84ZUwqXWJiInq36l1qv+1x29GxeUcW4RJVQgwvZDNXq3uZ8sYURG2OKrZUv1QmxcvjXsa4yeOcMqZer8fGNRux448duHrxKgRBQHDNYAx9ZSiG/N8QqNVqp4xLpYuMjMQ7L7xTYh+lWolz/5xDgDqARbhElRjDC9lMIpbAT+lXqete9uzYg0WfL8Lpv0+bb+3WeGnQd1BffDD3A6eNe/Ofm9gasRV//PIHMm9nwsvHC52f7IznXnoO9ZvUd9q4VLolXyzBolmLSuwTXCMYR88cZREukYtgeCG7VMa6l+tJ1zHn/Tn46+BfyM3OBQCovFRoFNIIX6/+usSnkpeVG4k3cOzwMbRs1xLtO7dHWL8wp49JJXv9hdexJ3JPiX3adWqHLdu3sAiXyMUwvJBd1DJ1pah70el0WDR7EXZs2oG0lDQIggCVWoV2j7XDhOkT0KBpg3KdT7PWzfD5ss/58NBKoN/j/XD5zOUS+7z85sv4YvYXLMIlclEML2QXjVQDpVSJPGNehYSXjPQMREdGY+HshchIy4BUKsXDDR/GS6+/hL6D+5b7fIpIpfynVNFCHwlFzu2cEvssXr0Y4YPDWYRL5OL4iUt2KVrv5UbuDXjLvct9/KuXruLqxato1qYZatepjXFTxzE4eLhSb3eWAkfPHEXj2o1ZhEvkJvipT3bTKrRIyk6qkLGbtmyKJi2a8PIMlRpavLXeOHf9HItwidwQwwvZrajuxWAyQCou37eQTMYfQp7u0VqPosCQd9/2eo3q4eBfB1mES+TGxBU9AXI95vVeDDqr7UaTgOPXdIg5nYPj13Qw3rP8PpEj/v7771L79OzfExm6DJw/dR4BqgAGFyI3xm9eyG5SsRS+Cl/8k/uPRd3L/nO5+HbnLaTlGM3bArwkGNXdH4810JT3VMnFrV+7HjPGzoBcqsS8/9titc/kTyZjyrtTWIRL5EEYXsghWoUWidnF13vZfy4XMzelWvRNyzFi5qZUTBkABhiyycTXJ2LrL1tL7LMpZhOefOxJFuESeSCGF3KISqqCTCwz170YTQK+3XmrxH2+3XULoY+oIRFzXQ2y7rmez+Hk0ZMl9km4moA61WuxCJfIgzG8kEM0sn/XezHkwUvuhZNJecUuFVmTlm3EyaQ8NK/F35SpuO5Nu+PmzZv3bQ+oHmD+7zpV6kAmYT0LkSdjwS45RCqWwlfuay7avZVbcnApYms/8gytglshJCDkvsGledvmyNBl4PKFklfMJSLPwvBCDvNR+MBgMgAA/DW2/SZsaz9ybyEBIQgJCIG+QG+1/fmRzyM7Pxt/x/0NX6Uvl/AnomJ42YgcppapzXUvTWsoEeAlKfHSUYC3BE1rKMtxhlTZlLaw3OyFszHu1XEswiWiEjG8kMPUMjWUkrt1L6O6+1u926jIqG7+LNb1QImJiejdqneJfWITYtGmURsW4RKRTXjZiBwmE8ugVWiRZyxc7fSxBhpMGVAVAV7FLw0FeEswZUBV3ibtYbZu3oqQgJD7BheNtwapd1JhMBoQ2jSUwYWIbMZvXuiBaBVaJOXcfc7RYw00CH1EjZNJebiVa4S/pvBSEb9x8RwLZi7At/O+vW97zdo1cfzMcWgVWtayEJFDGF7ogVh7zpFELOLt0B7o1edfxf6o/fdtf6zHY4jcEsmVcInogTG80ANRy9RQSVTmuhfyPL3b90bixcT7to+ZOAafffoZi3CJqMwwvNADkYll8FH4IEWXAi8wvHiS9nXbIzc7977tG3ZsQL9u/VjLQkRljuGFHphWocX1nOsVPQ0qJyXd7iyWiZFwIQENajTgU52JyGkYXuiBaWSaf59vZOQPLDdWUmjx8/fDpeuXWIRLROWCt0rTAyta76XoUQHkPlJSUsyr4VrToEkDZOVn4Vb6La6ES0TlhuGFHlhR3UvRei/k+uLj4xESEIJuTbpZbe83qB/u6O/g7Mmz8JZ7l/PsiMjTMbxQmfBV+Jqfc0Sua83yNQgJCEH4k+FW22fPn40CQwF+X/877x4iogrDmhcqE2qpGmKIWffioiaOnoit67fet31f/D6ENg/l/1siqhQYXqhMaGQaqKQq5BnzoBHzMQCu4umuT+NcwjmrbUqVEpdvXEZ1bXXWshBRpcLwQmVCJimse0nVpUIjY3ip7Lo07oL01HSrbYFBgTh35RxrWYio0mJ4oTKjVWhxI+dGRU+DStAiqAWMeqPVtvad2iN6VzRrWYio0mPBLpUZjVQDiUgCo8n6D0eqOEW3O1sLLq+9+RoKDAU4uOcggwsRuQR+80JlRiPTQClVsu6lktDpdHi05qP3bf9uzXd4achLLMIlIpfD8EJlRiaRwUfug7S8NNa9VKArV66gb9u+1htFwNkrZ1G/Zn0W4RKRy+JlIypTvkpfGIxc76Ui/L7hd4QEhFgNLl7eXsjKz4JgEtCgVgMGFyJyafzmhcqURqqBSCSCSTBBLGI2Lg/TJkxDxMoIq21169bFyXMnWctCRG6F4YXKlFqmLlzvxZAHtUxd0dNxa8P/NxxH9x212ta7b29s2rgJMomsnGdFROR8DC9UpuQSOXzkPkjPS2d4cZJerXsh6VqS1bbpM6dj6ntTWYRLRG6N4YXKnFahRXJuckVPw+20rd0WebnWH36568AudA3tyloWIvIIDC9U5jQy1r2UpZCAEKvb5XI5riZfRaBfYDnPiIioYjG8UJnTyDRQSpSse3lA9wst/lX9kXQjiUW4ROSx+GsxlTm5RA5vuTd0Bl1FT8XlJCYmmlfD/a8WbVugwFCA9JR0Bhci8mgML+QUfko/rvdih507dyIkIAS9W/W2aBvy4hAYjAYcizvGu4eIiMDLRuQkrHuxzQ+LfsAXH35htW3Btwsw5pUxLMIlIvoPhhdyCrVMDYVEwbqX+xj70lhE/xFtte1owlG0btq6nGdEROQ6GF7IKRQSBbzl3ridf5vh5R4DOw/E+VPnLbar1WqkZaaxloWIyAYML+Q0vkpfpNxJqehpVAqdG3bGrfRbFttr1KyBS5cvsZaFiMgODC/kNBqZBmKR2KPrXppVbwbBKFhs7xrWFVHboiAV858gEZG9PPMnCpULjUwDuUSOPIP1VWHdWdHtzv8NLm++/SZMJhOit0czuBAROYifnuQ0CokCXnIvZOVneUTdS0pKCro16Wa17eeNP+PZAc+W84yIiNwTwws5lb/SH2m6tIqehlOdOnUKz3a2Hkyu3riKWkG1ynlGRETujeGFnEoj00AE91zvZeP6jZg6eqrVtnxDPuQSeTnPiIjIMzC8kFOppe633svE1ydi6y9bLbbXqF0Dly9dZi0LEZGTudevwlTpKKVKeMm9kGd0/aLd4QOGIyQgxCK4DBg8ACaTCYlXEhlciIjKAT9pyen8FH4uXffyWOPHkJmaabF95pyZmDxxcgXMiIjIszG8kNO5at2LtSc7A8Dh+MN4tOWj5TwbIiIqwvBCTqeRaaCQKJBvzHeJ5e/vF1puZ9+G1ktbzrMhIqL/Ynghp1NKldDINMjWZ1fq8HK/0KI36lnLQkRUibjOd/jk0vyV/tAb9RU9DQuJiYnm1XDvpdaoYTQZIQgCgwsRUSXD8ELlQiPTQIAAk2Cq6KkAALZu3oqQgBD0btW72Paxb42FIAjIzcl1qfocIiJP4tRP54yMDISHh0Or1UKr1SI8PBy3b9+2ef9XX30VIpEIX331lRNnSeVBLVNDKVEi35hfofNYMncJQgJCMHHExGLb16xbA0EQsODLBRU0MyIispVTvw8fOnQokpKSEBkZCQAYNWoUwsPDsXnz5lL33bhxIw4dOoTg4GBnTpHKiVJSWPeSo8+pkLqXV4e9iv3b91tsv5J4BbVr1C73+RARkeOcFl5Onz6NyMhIHDx4EO3btwcALFu2DB06dMDZs2fRsGHD++57/fp1jBkzBtu3b0efPn2cNUUqRyKRCP5Kf6Tr0st13IGdBuL86fMW21mES0Tkupz26R0bGwutVmsOLgAQGhoKrVaLAwcO3De8mEwmhIeH491330XTpk1LHSc/Px/5+XcvRWRlZT345Mkp1DI1RCIRBEGASCRy6lhhrcJwI/FGsW1KtZK1LEREbsBpn+LJycmoVq2axfZq1aohOTn5vvvNmTMHUqkU48aNs2mcWbNmmWtqtFotatas6fCcybnuXe/FWdrVaYeQgJBiwaVl65YQBAG6XB2DCxGRG7D7k3z69OkQiUQl/jly5AgAWP3tuqTfuo8ePYr58+djxYoVNv9mPnnyZGRmZpr/JCYm2vuSqJwU1b3oDLoyP3bR7c53cu6Yt02aMgmCICD+aHyZj0dERBXH7stGY8aMwZAhQ0rsU6dOHRw/fhw3b960aEtNTUX16tWt7rd3716kpKSgVq1a5m1GoxETJkzAV199hStXrljso1AooFAo7HsRVCFEIhH8FH5lVveSkpKCbk26WWzfun0reof1trIHERG5A7vDS0BAAAICAkrt16FDB2RmZuLw4cNo164dAODQoUPIzMxEx44dre4THh6OHj16FNvWs2dPhIeHY8SIEfZOlSohjVwDoORv4Epz8eJFDHp8EPT64ovepd1KQxW/Kg88RyIiqtycVrDbuHFj9OrVCyNHjsTSpUsBFN4q3bdv32LFuo0aNcKsWbMwcOBAVKlSBVWqFP/hI5PJEBgYWOLdSeQ61FI1lNLC9V6UUqVd++7+czfeG/kecrJzzNuqVq2K5JvJrGUhIvIgTv3EX7NmDZo1a4awsDCEhYWhefPmWLVqVbE+Z8+eRWZmpjOnQZWISqqCRqZBniHP5n3OJJzB4w0fxxtD3kBOdg4kEgleHPEiBEFASkoKgwsRkYdx6kIX/v7+WL16dYl9BEEosd1anQu5rqK6l1u6W6X2NZqMyCzIxKmLp5CbnQu5Qo7JUyZj+rTpzp8oERFVWlyli8qdRl74nKP71b3ojXpkFmTCaDJCK9di5HMjMaL3CNQIqlEBsyUiosqG4YXK3f3qXvIMecjMz4RYJIa/0h9BmiD4Kf0KV8LVVOCEiYioUmF4oXKnkqqgkqqgM+igkChwx3AH2QXZkIllCPYKRnV1dWgVWtayEBGRVQwvVO5EIhH8lH5IzUiFzqCDSqpCHe86qKapBm+5d0VPj4iIKjmGF6oQfgo/BKgCUE1VDVVUVaCWqSt6SkRE5CIYXqhC+Cp90VrR2ukPaCQiIvfDogKqMAwuRETkCIYXIiIicikML0RERORSGF6IiIjIpTC8EBERkUtheCEiIiKXwvBCRERELoXhhYiIiFwKwwsRERG5FIYXIiIicikML0RERORSGF6IiIjIpTC8EBERkUtheCEiIiKXIq3oCZQ1QRAAAFlZWRU8EyIqK/p8I3QFuQAK/23LFJIKnhERlbWin9tFP8dLIhJs6eVCkpKSULNmzYqeBhERETkgMTERNWrUKLGP24UXk8mEGzduwNvbGyKRqKKnU+6ysrJQs2ZNJCYmwsfHp6Kn4/Z4vssPz3X54vkuXzzfhd+4ZGdnIzg4GGJxyVUtbnfZSCwWl5rYPIGPj4/H/gOoCDzf5YfnunzxfJcvTz/fWq3Wpn4s2CUiIiKXwvBCRERELkUyffr06RU9CSpbEokEXbt2hVTqdlcFKyWe7/LDc12+eL7LF8+37dyuYJeIiIjcGy8bERERkUtheCEiIiKXwvBCRERELoXhhYiIiFwKw4sb+PTTT9GxY0eo1Wr4+vratI8gCJg+fTqCg4OhUqnQtWtXnDx50skzdX0ZGRkIDw+HVquFVqtFeHg4bt++XeI+L730EkQiUbE/oaGh5TRj17J48WLUrVsXSqUSbdq0wd69e0vsv3v3brRp0wZKpRIPP/wwvvnmm3KaqXuw53zHxMRYvI9FIhHOnDlTjjN2TXv27EG/fv0QHBwMkUiEjRs3lroP39slY3hxAwUFBRg8eDBGjx5t8z6fffYZ5s2bh4ULFyIuLg6BgYF48sknkZ2d7cSZur6hQ4fi2LFjiIyMRGRkJI4dO4bw8PBS9+vVqxf++ecf85+tW7eWw2xdy88//4y33noL77//PuLj49GpUyf07t0b165ds9r/8uXLeOqpp9CpUyfEx8djypQpGDduHDZs2FDOM3dN9p7vImfPni32Xq5fv345zdh15ebmokWLFli4cKFN/fnetoFAbuOHH34QtFptqf1MJpMQGBgozJ4927wtLy9P0Gq1wjfffOPMKbq0U6dOCQCEgwcPmrfFxsYKAIQzZ87cd7/hw4cLAwYMKI8purR27doJr732WrFtjRo1EiZNmmS1/8SJE4VGjRoV2/bqq68KoaGhTpujO7H3fEdHRwsAhIyMjPKYntsCIPz2228l9uF7u3T85sUDXb58GcnJyQgLCzNvUygU6NKlCw4cOFCBM6vcYmNjodVq0b59e/O20NBQaLXaUs9bTEwMqlWrhgYNGmDkyJFISUlx9nRdSkFBAY4ePVrsPQkAYWFh9z23sbGxFv179uyJI0eOQK/XO22u7sCR812kVatWCAoKQvfu3REdHe3MaXosvrdLx/DigZKTkwEA1atXL7a9evXq5jaylJycjGrVqllsr1atWonnrXfv3lizZg127dqFL774AnFxcejWrRvy8/OdOV2XkpaWBqPRaNd7Mjk52Wp/g8GAtLQ0p83VHThyvoOCgvDtt99iw4YNiIiIQMOGDdG9e3fs2bOnPKbsUfjeLh3XIK6kpk+fjhkzZpTYJy4uDm3btnV4DJFIVOzvgiBYbPMEtp5rwPKcAaWft+eee8783yEhIWjbti1q166NLVu24Omnn3Zw1u7J3vektf7WtpN19pzvhg0bomHDhua/d+jQAYmJiZg7dy46d+7s1Hl6Ir63S8bwUkmNGTMGQ4YMKbFPnTp1HDp2YGAggMJ0HxQUZN6ekpJikfY9ga3n+vjx47h586ZFW2pqql3nLSgoCLVr18b58+ftnqu7CggIgEQisfitv6T3ZGBgoNX+UqkUVapUcdpc3YEj59ua0NBQrF69uqyn5/H43i4dw0slFRAQgICAAKccu27duggMDERUVBRatWoFoPAa+O7duzFnzhynjFmZ2XquO3TogMzMTBw+fBjt2rUDABw6dAiZmZno2LGjzeOlp6cjMTGxWHD0dHK5HG3atEFUVBQGDhxo3h4VFYUBAwZY3adDhw7YvHlzsW07duxA27ZtIZPJnDpfV+fI+bYmPj6e72Mn4HvbBhVZLUxl4+rVq0J8fLwwY8YMwcvLS4iPjxfi4+OF7Oxsc5+GDRsKERER5r/Pnj1b0Gq1QkREhHDixAnh+eefF4KCgoSsrKyKeAkuo1evXkLz5s2F2NhYITY2VmjWrJnQt2/fYn3uPdfZ2dnChAkThAMHDgiXL18WoqOjhQ4dOggPPfQQz/V/rFu3TpDJZMLy5cuFU6dOCW+99Zag0WiEK1euCIIgCJMmTRLCw8PN/S9duiSo1Wph/PjxwqlTp4Tly5cLMplM+PXXXyvqJbgUe8/3l19+Kfz222/CuXPnhISEBGHSpEkCAGHDhg0V9RJcRnZ2tvlzGYAwb948IT4+Xrh69aogCHxvO4LhxQ0MHz5cAGDxJzo62twHgPDDDz+Y/24ymYQPP/xQCAwMFBQKhdC5c2fhxIkT5T95F5Oeni4MGzZM8Pb2Fry9vYVhw4ZZ3Dp677m+c+eOEBYWJlStWlWQyWRCrVq1hOHDhwvXrl2rgNlXfosWLRJq164tyOVyoXXr1sLu3bvNbcOHDxe6dOlSrH9MTIzQqlUrQS6XC3Xq1BGWLFlSzjN2bfac7zlz5gj16tUTlEql4OfnJzz++OPCli1bKmDWrqfoNvP//hk+fLggCHxvO0IkCP9WARERERG5AN4qTURERC6F4YWIiIhcCsMLERERuRSGFyIiInIpDC9ERH1rONYAAAA7SURBVETkUhheiIiIyKUwvBAREZFLYXghIiIil8LwQkRERC6F4YWIiIhcCsMLERERuRSGFyIiInIp/w+Pe+aADgdU1AAAAABJRU5ErkJggg==",
      "text/plain": [
       "Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "(-0.4711434207383127, 0.47531108228952396)"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ww0 = w0 .+ [0.02,0]; ww1 = smap!(copy(ww0),p); ww2 = smap!(copy(ww1),p)\n",
    "gca().add_patch(matplotlib.patches.Polygon([ww0 ww1 ww2]',zorder=0,alpha=0.2,fc=\"C2\",ec=\"C2\"))\n",
    "scatter(smap!(copy(ww2),p)...)\n",
    "\n",
    "attractor = matplotlib.collections.LineCollection(lines,\n",
    "        linewidth=1.0,colors=[zeros(length(lines),3) lwl],zorder=1,label=\"Attractor \\$\\\\Lambda\\$\")\n",
    "gca().add_collection(attractor)\n",
    "plot([0],[0],c=[0,0,0,0]); yl = ylim() # plotting something quite dummy just to get the attractor's ylim\n",
    "\n",
    "# Singular line\n",
    "plot([0,0],[-10,10],\"C4\",label=\"\\$\\\\mathcal{S}\\$\",zorder=1); ylim(yl)\n",
    "#xlim((xlim()[2]-xlim()[1])/2*[-1,1])\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.4.1",
   "language": "julia",
   "name": "julia-1.4"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.4.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> lozi-paper (copy)/workbooks/.ipynb_checkpoints/Conjecture2-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "using PyPlot, JLD, IntervalArithmetic, Statistics, StatsBase, Distributions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "figure(figsize=(5,3))\n",
    "for (fname,scale,label) = [(\"\",2,\"\\$A(x,y) = 2x\\$\"),(\"-hat\",1,\"\\$A(x,y) = \\\\mathbb{1}_{x>0}\\$\")]\n",
    "    L = load(\"../../lozi-paper/simulations/Conjecture2$fname.jld\")\n",
    "    correlf = scale*Interval{Float64}.(L[\"trespv\"] .- L[\"tobsv\"] .* L[\"wrespv\"])\n",
    "    correlf_m = vec(mean(correlf,dims=1))\n",
    "    correlf_s = vec(mapslices(sem,correlf,dims=1))\n",
    "    correlf_ci = quantile(TDist(99),1-0.1/120) * correlf_s\n",
    "    errorbar(0:L[\"K\"]-1,abs.(mid.(abs.(correlf_m))),sup.(correlf_ci),label=label)\n",
    "    fill_between(0:L[\"K\"]-1,inf.(abs.(correlf_m)),sup.(abs.(correlf_m)))\n",
    "end\n",
    "\n",
    "semilogy()\n",
    "xlim(0,100); ylim(ymin=30ylim()[1])\n",
    "xlabel(\"\\$n\\$\"); ylabel(\"\\$|\\\\sigma_0(A\\\\circ f^n) - \\\\sigma_0(1)\\\\rho_f(A)|\\$\")\n",
    "# yticks([1e-6,1e-4,1e-2,1])\n",
    "plt.text(0.01,0.01,\"\\$a = 1.7, b = 0.35\\$\",transform=gca().transAxes)\n",
    "legend()\n",
    "tight_layout()\n",
    "savefig(\"../figures/Conjecture2.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.6.0-rc1",
   "language": "julia",
   "name": "julia-1.6"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.6.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> lozi-paper (copy)/workbooks/.ipynb_checkpoints/Response-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "using PyPlot, Random, LinearAlgebra, Statistics, StatsBase, JLD\n",
    "using PyCall\n",
    "inset_locator = pyimport(\"mpl_toolkits.axes_grid1.inset_locator\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "mapslices_ith (generic function with 1 method)"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "include(\"../simulations/lozi-map.jl\")\n",
    "function mapslices_ith(f,A::Array{Ivl{T}}) where T\n",
    "    fA = Array{T}(undef,2,size(A)...)\n",
    "    for i in eachindex(A)\n",
    "        fA[:,i...] = f(A[i]())\n",
    "    end\n",
    "    fA\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(1.8, 0.35)"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "const T = Float64\n",
    "const p = T.((180//100,35//100))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(-0.17491209689115567, 0.0006518844277665697)"
      ]
     },
     "execution_count": 62,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "stabledim =  0.2587\n",
    "\n",
    "# Pulling from history\n",
    "mtotalLRTs = [-0.175124207137731101865687812927555, \n",
    "    -0.174869674841840573116631463453989]\n",
    "stotalLRTs = [0.0014806439943064411093120235309820,\n",
    "    0.000724044540620202379147998511211329]\n",
    "samplesize = [4e5, 2e6]\n",
    "mtotalLRT = sum(mtotalLRTs.*samplesize)/sum(samplesize)\n",
    "stotalLRT = norm(stotalLRTs.*samplesize)/sum(samplesize)\n",
    "mtotalLRT, stotalLRT"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [],
   "source": [
    "#### JUST TO CHECK THE RESPONSE"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 96,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "┌ Warning: JLD incorrectly extends FileIO functions (see FileIO documentation)\n",
      "└ @ FileIO /home/cwormell/.julia/packages/FileIO/FUXWu/src/loadsave.jl:217\n"
     ]
    }
   ],
   "source": [
    "large_epsv = -0.1:0.001:0.1\n",
    "large_rsp = Array{Float64}(undef,10,length(large_epsv))\n",
    "for (m, ep) in enumerate(large_epsv)\n",
    "    for r = 1:10\n",
    "        p_eps = (p[1],(1+ep)*p[2])\n",
    "        x = 0.25rand(2)\n",
    "        for i = 1:10000\n",
    "            smap!(x,p_eps)\n",
    "        end\n",
    "        Asum = 0.\n",
    "        for i = 1:10^7\n",
    "            smap!(x,p_eps)\n",
    "            Asum += A(x)\n",
    "        end\n",
    "        large_rsp[r,m] = Asum/10^7\n",
    "    end\n",
    "end\n",
    "save(\"../simulations/LargeResponse.jld\",\"large_rsp\",large_rsp,\"large_epsv\",large_epsv,\"p\",p)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 98,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "3-element Array{Symbol,1}:\n",
       " :large_epsv\n",
       " :large_rsp\n",
       " :p"
      ]
     },
     "execution_count": 98,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "@load \"../simulations/Response.jld\"\n",
    "@load \"../simulations/LargeResponse.jld\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 145,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 500x250 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "figure(1,figsize=(5,2.5))\n",
    "trueresp = errorbar(large_epsv,vec(mean(large_rsp,dims=1)),2vec(mapslices(sem,large_rsp,dims=1)),c=\"k\")\n",
    "large_zeroi = findall(large_epsv.==0)\n",
    "predicted_response = mean(large_rsp[:,large_zeroi]) .+ mtotalLRT*large_epsv\n",
    "linresp = errorbar(large_epsv,predicted_response,2hypot.(sem(large_rsp[:,large_zeroi]),large_epsv*stotalLRT))\n",
    "holderresp = fill_between(large_epsv,predicted_response-0.15abs.(large_epsv).^(1+stabledim),\n",
    "                        predicted_response+0.15abs.(large_epsv).^(1+stabledim),alpha=0.3,fc=\"C2\")\n",
    "\n",
    "xlim(extrema(large_epsv)); xticks(-0.1:0.05:0.1)\n",
    "xlabel(\"\\$\\\\varepsilon\\$\"); ylabel(\"\\$\\\\int A\\\\,\\\\mathrm{d}\\\\rho_\\\\varepsilon\\$\")\n",
    "legend([trueresp,linresp,holderresp],[\"True response\",\"Linear approx.\",\"\\$C^{1+d_s}\\$ window\"])\n",
    "tight_layout()\n",
    "savefig(\"../figures/Response.pdf\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 147,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 500x300 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# littleaxes = inset_locator.inset_axes(gca(), width=\"50%\", height=\"40%\", loc=3)\n",
    "figure(2,figsize=(5,3))\n",
    "zeroi = findall(epsv.==0)\n",
    "trueresp = errorbar(epsv,vec(mean(rsp,dims=1)) .- mean(rsp[:,zeroi]) .- mtotalLRT*epsv,\n",
    "        2hypot.(sem(rsp[:,zeroi]),epsv*stotalLRT,vec(mapslices(sem,rsp,dims=1))),c=\"k\")\n",
    "linresp = plot(epsv,zeros(size(epsv)),\"C0--\")[1]\n",
    "holderresp = fill_between(epsv,-0.15abs.(epsv).^(1+stabledim),0.15abs.(epsv).^(1+stabledim),alpha=0.3,fc=\"C2\")\n",
    "xlim(extrema(epsv)); xticks(-0.02:0.01:0.02)\n",
    "legend((trueresp,linresp,holderresp),(\"True response\",\"Linear approx.\",\"\\$C^{1+d_s}\\$ window\"))\n",
    "xlabel(\"\\$\\\\varepsilon\\$\"); ylabel(\"Deviation from lin. response\")\n",
    "tight_layout()\n",
    "savefig(\"../figures/ResponseDeviation.pdf\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "@webio": {
   "lastCommId": null,
   "lastKernelId": null
  },
  "kernelspec": {
   "display_name": "Julia 1.4.1",
   "language": "julia",
   "name": "julia-1.4"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.4.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> lozi-paper (copy)/workbooks/.ipynb_checkpoints/Susceptibility-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "using PyPlot, Random, LinearAlgebra, Statistics, StatsBase"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "mapslices_ith (generic function with 1 method)"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function mapslices_ith(f,A::Array{Ivl{T}}) where T\n",
    "    fA = Array{T}(undef,2,size(A)...)\n",
    "    for i in eachindex(A)\n",
    "        fA[:,i...] = f(A[i]())\n",
    "    end\n",
    "    fA\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "WARNING: redefinition of constant p. This may fail, cause incorrect answers, or produce other errors.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "1.0e-8"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "setprecision(BigFloat,2precision(Float64))\n",
    "const T = BigFloat\n",
    "const p = T.((180//100,35//100))\n",
    "const prec = 1e-8"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "WARNING: redefinition of constant p. This may fail, cause incorrect answers, or produce other errors.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "8-element Vector{Symbol}:\n",
       " :K\n",
       " :LRTs\n",
       " :LRTu_dX\n",
       " :LRTu_dl\n",
       " :LRTu_dr\n",
       " :LRTu_naive\n",
       " :N\n",
       " :p"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using JLD\n",
    "@load \"../simulations/Susceptibility.jld\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {
    "collapsed": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "92×315 Array{BigFloat,2}:\n",
       "  0.0413683     0.0413854     0.0415686    …   0.0416713     0.0410313\n",
       "  0.049922      0.0497763     0.0499986        0.0501946     0.0496519\n",
       " -0.0487878    -0.0491266    -0.0495002       -0.0508016    -0.0488124\n",
       " -0.0622013    -0.0612129    -0.0616082       -0.059558     -0.0623523\n",
       " -0.0342132    -0.0310377    -0.0313084       -0.035481     -0.0289579\n",
       " -0.0511174    -0.0551531    -0.050613     …  -0.0503624    -0.0559163\n",
       "  0.0211776     0.00941135    0.0164345        0.0312077     0.0203658\n",
       " -0.0121971    -0.0481217    -0.0484368       -0.0573889    -0.0455959\n",
       "  0.0819607     0.106789      0.0841946        0.0760772     0.101514\n",
       " -0.0464781    -0.0167983    -0.0442852        0.0127895    -0.0867467\n",
       " -0.0208919    -0.178282     -0.133823     …  -0.107681      0.0399858\n",
       "  0.000793387   0.209816      0.203051         0.12054       0.0977922\n",
       " -0.188888     -0.325077      0.0209679       -0.143727     -0.237004\n",
       "  ⋮                                        ⋱                \n",
       " -2.15845e+16   1.087e+16     7.42346e+15  …   1.78904e+16  -1.18512e+16\n",
       "  4.61321e+16   1.25833e+16   3.52698e+14     -2.50115e+16   1.01402e+16\n",
       " -8.48382e+16   6.38171e+16  -1.73165e+16     -2.59931e+16   9.4445e+16\n",
       "  2.51141e+16  -4.4412e+16   -2.54112e+17      1.18824e+17  -2.37649e+16\n",
       "  4.45689e+17  -5.9776e+16   -1.14556e+17     -1.64534e+17  -4.79749e+16\n",
       " -1.88075e+17   2.38273e+17   2.59437e+17  …  -5.48191e+17   7.93474e+17\n",
       "  3.59632e+17  -2.23601e+17   6.46757e+17     -9.42623e+17  -1.1702e+18\n",
       " -1.94352e+18   2.23535e+18   2.90073e+17      1.0553e+18   -1.76904e+18\n",
       " -4.20857e+18  -1.45854e+18  -4.95737e+18      2.85656e+18   1.65959e+18\n",
       "  9.42527e+18  -2.30924e+18  -1.486e+18       -6.98515e+17  -1.70517e+18\n",
       " -6.49586e+17   8.67236e+18   1.05256e+18  …  -5.04792e+18   4.97881e+18\n",
       "  8.02839e+18  -5.5332e+18    7.57906e+18     -1.02887e+19   1.04305e+19"
      ]
     },
     "execution_count": 31,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# notfukt = findall(isfinite.(LRTs[1,:]))\n",
    "# LRTs = LRTs[:,notfukt]\n",
    "# LRTu_dX = LRTu_dX[:,notfukt]\n",
    "# LRTu_dl = LRTu_dl[:,notfukt]\n",
    "# LRTu_dr = LRTu_dr[:,notfukt]\n",
    "# LRTu_naive = LRTu_naive[:,notfukt]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "LRT = LRTs + LRTu_dX + LRTu_dr + LRTu_dl;\n",
    "LRT_naive = LRTu_naive + LRTs\n",
    "mLRT = mean(LRT,dims=2); sLRT = mapslices(sem,LRT,dims=2);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 500x400 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot(LRTs + LRTu_pts + LRTu_edges + LRTu_fwd)\n",
    "figure(figsize=(5,4))\n",
    "for (leg,LRTv,c) = ((\"\\$\\\\kappa^s_n\\$: stable direction\",LRTs,\"C0\"),\n",
    "                    (\"\\$\\\\kappa^X_n\\$: \\$X\\$ derivative\",LRTu_dX,\"C1\"),\n",
    "                    (\"\\$\\\\kappa^\\\\rho_n\\$: \\$\\\\rho\\$ derivative\",LRTu_dr,\"C2\"),\n",
    "                    (\"\\$\\\\kappa^l_n\\$: \\$l\\$ derivative\",LRTu_dl,\"C3\"),\n",
    "                    (\"\\$\\\\kappa_n\\$: total\",LRT,\"k\")#,LRT_naive\n",
    "    )\n",
    "    errorbar(0:K-1,Float64.(mean(LRTv,dims=2)),2Float64.(mapslices(sem,LRTv,dims=2)),label=leg,c=c)\n",
    "end\n",
    "legend()\n",
    "xlabel(\"n\");ylabel(\"Contribution to \\$\\\\kappa_n\\$\")\n",
    "# plot(resp_file[1:K],\"kx-\")\n",
    "plot(-1:K,zeros(K+2),\"--\",c=\"gray\")\n",
    "xlim(-0.5,K-3/2)\n",
    "# ylim(-0.04,0.04)\n",
    "tight_layout()\n",
    "savefig(\"../figures/Susceptibility.pdf\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "LRT cutoff = 90\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "(-0.175565486272132131030148248820175, 0.00018379053299098158714468011037844)"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# println(\"Stable (LY) dimension = $(Float64(round(-lyapunov_exponents[1]/diff(lyapunov_exponents)[1],digits=4)))\")\n",
    "LRTcutoff = findlast(vec(abs.(mLRT) .> 3sLRT))\n",
    "println(\"LRT cutoff = $LRTcutoff\")\n",
    "# mean(LRT,dims=1)\n",
    "totalLRT = sum(LRT[:,1:LRTcutoff],dims=1)\n",
    "mtotalLRT, stotalLRT = mean(totalLRT), sem(totalLRT)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1×90 Array{BigFloat,2}:\n",
       " 0.0048618  0.0444215  -0.0675705  …  0.00164589  0.00158796  0.0016403"
      ]
     },
     "execution_count": 77,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mean(LRTu_dl,dims=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "60×2 Array{Float64,2}:\n",
       "  0.000188537  0.000265665\n",
       "  0.0479501    0.000308815\n",
       " -0.0486924    0.000273413\n",
       " -0.0608654    0.000246432\n",
       " -0.0340201    0.000270845\n",
       " -0.0534726    0.000349324\n",
       "  0.0217337    0.000327124\n",
       " -0.0341069    0.00035182\n",
       "  0.0710841    0.00025845\n",
       " -0.027166     0.00044776\n",
       " -0.0191183    0.000348171\n",
       " -0.0228759    0.00034676\n",
       " -0.00833073   0.000323263\n",
       "  ⋮            \n",
       " -0.00090579   0.000365309\n",
       "  0.00019665   0.000422137\n",
       "  0.000257638  0.000425114\n",
       "  0.00136733   0.000439745\n",
       " -0.000541618  0.000362945\n",
       "  0.000548519  0.000356395\n",
       " -0.000167678  0.000389493\n",
       "  0.000233031  0.000375843\n",
       " -0.000372601  0.00036128\n",
       "  0.000650929  0.000389616\n",
       "  0.000997914  0.000368202\n",
       " -0.000593631  0.000361936"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[vec(mLRT) 2vec(sLRT)]"
   ]
  }
 ],
 "metadata": {
  "@webio": {
   "lastCommId": null,
   "lastKernelId": null
  },
  "kernelspec": {
   "display_name": "Julia 1.6.0-rc1",
   "language": "julia",
   "name": "julia-1.6"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.6.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> lozi-paper (copy)/workbooks/.ipynb_checkpoints/Susceptibility-simulations-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "using PyPlot, Random, LinearAlgebra, Statistics, StatsBase"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "mapslices_ith (generic function with 1 method)"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "include(\"../simulations/lozi-map.jl\")\n",
    "function mapslices_ith(f,A::Array{Ivl{T}}) where T\n",
    "    fA = Array{T}(undef,2,size(A)...)\n",
    "    for i in eachindex(A)\n",
    "        fA[:,i...] = f(A[i]())\n",
    "    end\n",
    "    fA\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.0e-8"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "setprecision(BigFloat,2precision(Float64))\n",
    "const T = BigFloat\n",
    "const p = T.((180//100,35//100))\n",
    "const prec = 1e-8"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "10001:2010000"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "N = 2*10^6; Nedg = 10000; \n",
    "Nsubs = 100; persubs = div(N,Nsubs); \n",
    "totalN = N + 2Nedg\n",
    "carerange = Nedg .+(1:N)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "It = Ivl((0.5rand(T),0.5rand(T)),(0.5rand(T),0.5rand(T)),rand(T))::Ivl{T}\n",
    "u = rand(T,2)\n",
    "for n = 1:Nedg\n",
    "    u = Jmap(It,p)*u; u /= norm(u)\n",
    "    It = smap(It,p)\n",
    "end\n",
    "Ith = Array{Ivl{T}}(undef,totalN)\n",
    "uh = Array{T}(undef,2,totalN)\n",
    "lyh = Array{T}(undef,totalN)\n",
    "sgh = BitArray(undef,totalN)\n",
    "for n = 1:totalN\n",
    "    u = Jmap(It,p)*u; ly = norm(u); u /= ly\n",
    "    It = smap(It,p)\n",
    "    Ith[n] = It; uh[:,n] = u; lyh[n] = ly\n",
    "    sgh[n] = iscrossing(It)\n",
    "end\n",
    "\n",
    "sh = Array{T}(undef,2,N+2Nedg)\n",
    "s = T.([0,1])\n",
    "for n in totalN:-1:1\n",
    "    s = Jmap(Ith[n],p)'*s; s /= dot(s,uh[:,n])\n",
    "    sh[:,n] = s\n",
    "end\n",
    "\n",
    "# xh = xh[:,carerange]; uh = uh[:,carerange]; sh = sh[:,carerange]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "90"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "lyapunov_exponents = [0,log(p[2])] + mean(log.(lyh))*[1,-1]\n",
    "K = min(90,round(Int,-log(eps(T))/lyapunov_exponents[1])) \n",
    "    # after the second part we don't trust the pushforward of the singular measure\n",
    "    # and I don't think we'll get much meaningful after 80"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "Xh = mapslices_ith(X,Ith)\n",
    "Xh_uproj = [dot(sh[:,i],Xh[:,i]) for i = 1:totalN];"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "LRTs = zeros(Nsubs,K)\n",
    "gradAh = mapslices_ith(gradA,Ith)\n",
    "Xuh = uh .* Xh_uproj'\n",
    "Xsh = Xh - Xuh\n",
    "for n in carerange\n",
    "    nss = div(n-1-Nedg,persubs)+1\n",
    "    Xsp = Xsh[:,n]\n",
    "    for k = 1:K\n",
    "        ind = n+k-1\n",
    "        LRTs[nss,k] += dot(gradAh[:,ind],Xsp)\n",
    "        Xsp = Jmap(Ith[ind],p)*Xsp\n",
    "    end\n",
    "end\n",
    "LRTs /= persubs;\n",
    "LRTs[:,findlast(vec(std(LRTs,dims=1)).<prec/K)+1:end] .= 0;"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "# What if we just did it by calculating it like with the stable part\n",
    "LRTu_naive = zeros(Nsubs,K)\n",
    "for n in carerange\n",
    "    nss = div(n-1-Nedg,persubs)+1\n",
    "    Xsp = Xuh[:,n]\n",
    "    for k = 1:K\n",
    "        ind = n+k-1\n",
    "        LRTu_naive[nss,k] += dot(gradAh[:,ind],Xsp)\n",
    "        Xsp = Jmap(Ith[ind],p)*Xsp\n",
    "    end\n",
    "end\n",
    "LRTu_naive /= persubs;"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "# kappa^X\n",
    "u_dX_mean = zeros(T,Nsubs)\n",
    "LRTu_dX = zeros(T,Nsubs,K)\n",
    "Ah = A.(call.(Ith))\n",
    "for n in carerange\n",
    "    nss = div(n-1-Nedg,persubs)+1\n",
    "    divXup = dot(sh[:,n],JX(Ith[n]()) * uh[:,n]) \n",
    "    u_dX_mean[nss] += divXup\n",
    "    for k = 1:K\n",
    "        ind = n+k-1\n",
    "        LRTu_dX[nss,k] += Ah[ind]*divXup\n",
    "    end\n",
    "end\n",
    "LRTu_dX /= -persubs;\n",
    "u_dX_mean /= -persubs;"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "get_covector (generic function with 2 methods)"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "const covector_prop = round(Int,-log(prec)/sum(abs.(lyapunov_exponents)))\n",
    "        # how far forward to propagate interval endpoints to get unstable covector\n",
    "function get_covector(x,p)\n",
    "    symv = BitArray(undef,covector_prop);\n",
    "    for m = 1:covector_prop\n",
    "        symv[m] = (x[1] > 0);\n",
    "        x = smap(x,p);\n",
    "    end\n",
    "    s_p = T.([0,1]); \n",
    "#     Jplus = Jmap(true,p)'; Jminus = Jmap(false,p)'\n",
    "    for m = covector_prop:-1:1\n",
    "#         s_p = (symv[m] ? Jplus : Jminus)*s_p;\n",
    "        Jmap_conj!(s_p,symv[m],p)\n",
    "    end\n",
    "    s_p\n",
    "end\n",
    "get_covector(x,p,u) = begin s = get_covector(x,p); s / dot(s,u); end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "# kappa^rho\n",
    "u_dr_mean = zeros(T,Nsubs)\n",
    "LRTu_dr = zeros(T,Nsubs,K)\n",
    "\n",
    "for n in carerange\n",
    "    nss = div(n-1-Nedg,persubs)+1\n",
    "    u = view(uh,:,n); \n",
    "    p_dt = dt(Ith[n])\n",
    "    wt = 1/norm(p_dt) # because we're sampling over points not intervals\n",
    "\n",
    "    for (endpt, sgn) = ((Ith[n].p,-1),(Ith[n].q,1))\n",
    "        s_p = get_covector(endpt,p,u)\n",
    "        p_f = endpt;\n",
    "\n",
    "        u_points = sgn * sign.(dot(-u,p_dt))\n",
    "        X_p = u_points * dot(s_p,X(p_f)) * wt;\n",
    "        u_dr_mean[nss] += X_p\n",
    "        for k = 1:K\n",
    "            LRTu_dr[nss,k] += X_p*A(p_f)\n",
    "            p_f = smap(p_f,p)\n",
    "        end\n",
    "    end\n",
    "end\n",
    "LRTu_dr /= -persubs\n",
    "u_dr_mean /= -persubs;"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "# kappa^l\n",
    "\n",
    "# function compute_u_dl()\n",
    "    u_dl_mean = zeros(T,Nsubs)\n",
    "    LRTu_dl = zeros(T,Nsubs,K); fwd_prop = covector_prop\n",
    "    for n in carerange\n",
    "        sgh[n] || continue\n",
    "        nss = div(n-1-Nedg,persubs)+1\n",
    "        zt = getsingulart(Ith[n])\n",
    "        z = smap(Ith[n](zt),p)\n",
    "        s_z = get_covector(z,p)\n",
    "        sminus = Jmap(false,p)'*s_z; splus = Jmap(true,p)'*s_z\n",
    "        u = uh[:,n]\n",
    "        ds = (splus/dot(u,splus) - sminus/dot(u,sminus))\n",
    "        ds *= sign(u[1]) # so our coords for the jump are in the direction of u\n",
    "\n",
    "        # propagate singularity backwards - should go in lozi-map.jl\n",
    "        sing_orbit = Array{Tuple{T,T}}(undef,fwd_prop+K-1)\n",
    "        sing_orbit[fwd_prop] = Ith[n](zt)\n",
    "        for m = 1:fwd_prop-1\n",
    "            if iscrossing(Ith[n-m]) \n",
    "                t_sg = getsingulart(Ith[n-m])\n",
    "                if Ith[n-m].t <= t_sg\n",
    "                    zt = t_sg*zt\n",
    "                else\n",
    "                    zt = t_sg + (1-t_sg)*zt\n",
    "                end\n",
    "            end\n",
    "            sing_orbit[fwd_prop-m] = Ith[n-m](zt)\n",
    "        end\n",
    "        # propagate singularity forwards\n",
    "        for m = fwd_prop.+(1:K-1)\n",
    "            sing_orbit[m] = smap(sing_orbit[m-1],p)\n",
    "        end\n",
    "        A_sing_orbit = A.(sing_orbit)\n",
    "\n",
    "        wt = norm(dt(Ith[n]))\n",
    "        X_sing_orbit = X.(sing_orbit)\n",
    "        for m = fwd_prop:-1:1\n",
    "            ts_index = n - fwd_prop + m\n",
    "            Xp = dot(ds,X_sing_orbit[m]) / wt\n",
    "            u_dl_mean[nss] += Xp\n",
    "            for k = 1:K\n",
    "                LRTu_dl[nss,k] += Xp * A_sing_orbit[m+k-1]\n",
    "            end\n",
    "            Jmap_conj!(ds,Ith[ts_index-1](),p) #/ lyh[ts_index] # Δl gets shrunk by lyh but then we have to correct for sampling ???\n",
    "        end\n",
    "    end\n",
    "    LRTu_dl /= -persubs # or sum(sgh[carerange])???\n",
    "    u_dl_mean /= -persubs;\n",
    "#     LRTu_dl, u_dl_mean\n",
    "# end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "┌ Warning: JLD incorrectly extends FileIO functions (see FileIO documentation)\n",
      "└ @ FileIO /home/cwormell/.julia/packages/FileIO/FUXWu/src/loadsave.jl:217\n"
     ]
    }
   ],
   "source": [
    "using JLD\n",
    "save(\"../data/Susceptibility.jld\",\"LRTs\",LRTs,\"LRTu_dX\",LRTu_dX,\"LRTu_dr\",LRTu_dr,\"LRTu_dl\",LRTu_dl,\"LRTu_naive\",LRTu_naive,\"p\",p,\"N\",N,\"K\",K)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "WARNING: redefinition of constant p. This may fail, cause incorrect answers, or produce other errors.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "8-element Vector{Symbol}:\n",
       " :K\n",
       " :LRTs\n",
       " :LRTu_dX\n",
       " :LRTu_dl\n",
       " :LRTu_dr\n",
       " :LRTu_naive\n",
       " :N\n",
       " :p"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using JLD\n",
    "@load \"../simulations/Susceptibility.jld\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1×90 Matrix{BigFloat}:\n",
       " 6.93916e-05  6.77829e-05  6.41599e-05  …  0.000102818  8.73958e-05"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "LRT = LRTs + LRTu_dX + LRTu_dr + LRTu_dl;\n",
    "LRT_naive = LRTu_naive + LRTs\n",
    "mLRT = mean(LRT,dims=1); sLRT = mapslices(sem,LRT,dims=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "ename": "LoadError",
     "evalue": "UndefVarError: u_dX_mean not defined",
     "output_type": "error",
     "traceback": [
      "UndefVarError: u_dX_mean not defined",
      "",
      "Stacktrace:",
      " [1] top-level scope",
      "   @ In[10]:1",
      " [2] eval",
      "   @ ./boot.jl:360 [inlined]",
      " [3] include_string(mapexpr::typeof(REPL.softscope), mod::Module, code::String, filename::String)",
      "   @ Base ./loading.jl:1090"
     ]
    }
   ],
   "source": [
    "println(\"$(mean(u_dX_mean + u_dr_mean + u_dl_mean)) ± $(2sem(u_dX_mean + u_dr_mean + u_dl_mean))\"); \n",
    "## should be zero"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 500x400 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot(LRTs + LRTu_pts + LRTu_edges + LRTu_fwd)\n",
    "figure(figsize=(5,4))\n",
    "for (leg,LRTv,c) = ((\"\\$\\\\kappa^s_n\\$: stable direction\",LRTs,\"C0\"),\n",
    "                    (\"\\$\\\\kappa^X_n\\$: \\$X\\$ derivative\",LRTu_dX,\"C1\"),\n",
    "                    (\"\\$\\\\kappa^\\\\rho_n\\$: \\$\\\\rho\\$ derivative\",LRTu_dr,\"C2\"),\n",
    "                    (\"\\$\\\\kappa^l_n\\$: \\$l\\$ derivative\",LRTu_dl,\"C3\"),\n",
    "                    (\"\\$\\\\kappa_n\\$: total\",LRT,\"k\")#,LRT_naive\n",
    "    )\n",
    "    errorbar(0:K-1,Float64.(vec(mean(LRTv,dims=1))),2Float64.(vec(mapslices(sem,LRTv,dims=1))),label=leg,c=c)\n",
    "end\n",
    "legend()\n",
    "xlabel(\"n\");ylabel(\"Contribution to \\$\\\\kappa_n\\$\")\n",
    "# plot(resp_file[1:K],\"kx-\")\n",
    "plot(-1:K,zeros(K+2),\"--\",c=\"gray\")\n",
    "xlim(-0.5,K-3/2)\n",
    "# ylim(-0.04,0.04)\n",
    "tight_layout()\n",
    "savefig(\"../figures/Susceptibility.pdf\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "PyObject <module 'mpl_toolkits.axes_grid1.inset_locator' from '/usr/lib/python3/dist-packages/mpl_toolkits/axes_grid1/inset_locator.py'>"
      ]
     },
     "execution_count": 50,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using PyCall\n",
    "ag1 = pyimport(\"mpl_toolkits.axes_grid1.inset_locator\")\n",
    "littleaxes = ag1.inset_locator.inset_axes(gca(), width=\"30%\", height=\"40%\", loc=3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "LRT cutoff = 64\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "(-0.174869674841840573116631463453989, 0.000724044540620202379147998511211329)"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# println(\"Stable (LY) dimension = $(Float64(round(-lyapunov_exponents[1]/diff(lyapunov_exponents)[1],digits=4)))\")\n",
    "LRTcutoff = findlast(vec(abs.(mLRT) .> 3sLRT))\n",
    "println(\"LRT cutoff = $LRTcutoff\")\n",
    "# mean(LRT,dims=1)\n",
    "totalLRT = sum(LRT[:,1:LRTcutoff],dims=2)\n",
    "mtotalLRT, stotalLRT = mean(totalLRT), sem(totalLRT)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1×90 Array{BigFloat,2}:\n",
       " 0.0048618  0.0444215  -0.0675705  …  0.00164589  0.00158796  0.0016403"
      ]
     },
     "execution_count": 77,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mean(LRTu_dl,dims=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "60×2 Array{Float64,2}:\n",
       "  0.000188537  0.000265665\n",
       "  0.0479501    0.000308815\n",
       " -0.0486924    0.000273413\n",
       " -0.0608654    0.000246432\n",
       " -0.0340201    0.000270845\n",
       " -0.0534726    0.000349324\n",
       "  0.0217337    0.000327124\n",
       " -0.0341069    0.00035182\n",
       "  0.0710841    0.00025845\n",
       " -0.027166     0.00044776\n",
       " -0.0191183    0.000348171\n",
       " -0.0228759    0.00034676\n",
       " -0.00833073   0.000323263\n",
       "  ⋮            \n",
       " -0.00090579   0.000365309\n",
       "  0.00019665   0.000422137\n",
       "  0.000257638  0.000425114\n",
       "  0.00136733   0.000439745\n",
       " -0.000541618  0.000362945\n",
       "  0.000548519  0.000356395\n",
       " -0.000167678  0.000389493\n",
       "  0.000233031  0.000375843\n",
       " -0.000372601  0.00036128\n",
       "  0.000650929  0.000389616\n",
       "  0.000997914  0.000368202\n",
       " -0.000593631  0.000361936"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[vec(mLRT) 2vec(sLRT)]"
   ]
  }
 ],
 "metadata": {
  "@webio": {
   "lastCommId": null,
   "lastKernelId": null
  },
  "kernelspec": {
   "display_name": "Julia 1.6.0-rc1",
   "language": "julia",
   "name": "julia-1.6"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.6.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> lozi-paper (copy)/workbooks/.ipynb_checkpoints/WIP_-_pushforward_of_conditional_measure-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "cool_intervals (generic function with 1 method)"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using Statistics, StatsBase, JLD\n",
    "using LinearAlgebra, IntervalArithmetic\n",
    "\n",
    "setprecision(BigFloat,196)\n",
    "const T = Interval{BigFloat} # yeah high precision intervals baby\n",
    "const p = T.((180//100,35//100))\n",
    "const N = 10^4; # how many cool_intervals calls per sim\n",
    "const K = 120 # how long to push forward for\n",
    "\n",
    "include(\"../simulations/cool-intervals.jl\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# start with the backward-invariant unstable manifold between w_0 and w_1\n",
    "beta = (p[1]-sqrt(p[1]^2+4p[2]))/2; alpha = -beta/(1+beta)\n",
    "x_ref_end = -alpha/beta; x_ref_start = 1-p[1]*x_ref_end\n",
    "Q = [1 -beta; beta 1]/sqrt(1+beta*beta)\n",
    "Is = Q[2,:]*alpha .+ sqrt(1+beta*beta)*T.([1,0])*[x_ref_start x_ref_end]\n",
    "\n",
    "# spinup\n",
    "for i = 1:10000\n",
    "    Is, Q, c, cw = cool_intervals(Is,Q,p)\n",
    "end\n",
    "\n",
    "attractor_endpts = Array{Float64}(undef,2,2,N)\n",
    "sigma_pts = Array{Float64}(undef,N)\n",
    "sigma_wts = Array{Float64}(undef,N)\n",
    "sigma_pushforward = Array{Float64}(undef,2,K,N)\n",
    "for i = 1:N\n",
    "    Is, Q, c, cw = cool_intervals(Is,Q)\n",
    "    attractor_endpts[:,:,i] = Float64.(mid.(Q[1,:]'*Is))\n",
    "    sigma_pts[i] = c; sigma_wts[i] = cw\n",
    "    if ~isnan(c)\n",
    "        x = [0,c]\n",
    "        for k = 1:K\n",
    "            resp[k] += cw*(x[1]>0); # value of A at f^(k-1)([0,c])\n",
    "            smap!(x,p)\n",
    "        end\n",
    "    end\n",
    "end\n",
    "return obs/N, resp/N, wresp/N\n",
    "end\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.6.0-rc1",
   "language": "julia",
   "name": "julia-1.6"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.6.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> lozi-paper (copy)/workbooks/CondMeasure.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "cool_intervals (generic function with 1 method)"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using Random, PyPlot, Statistics\n",
    "using LinearAlgebra\n",
    "\n",
    "const T = Float64 # just getting the picture\n",
    "const p = T.((170//100,50//100))\n",
    "\n",
    "include(\"../simulations/cool-intervals.jl\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# start with the backward-invariant unstable manifold between w_0 and w_1\n",
    "beta = (p[1]-sqrt(p[1]^2+4p[2]))/2; alpha = -beta/(1+beta)\n",
    "x_ref_end = -alpha/beta; x_ref_start = 1-p[1]*x_ref_end\n",
    "Q = [1 -beta; beta 1]/sqrt(1+beta*beta)\n",
    "Is = Q[2,:]*alpha .+ sqrt(1+beta*beta)*T.([1,0])*[x_ref_start x_ref_end]\n",
    "\n",
    "# spinup\n",
    "for i = 1:10000\n",
    "    Is, Q, c, cw = cool_intervals(Is,Q,p)\n",
    "end\n",
    "\n",
    "attractor_endpts = Array{Float64}(undef,2,2,4000)\n",
    "ch = Array{Float64}(undef,200000)\n",
    "cwh = Array{Float64}(undef,200000)\n",
    "for i = 1:200000\n",
    "    Is, Q, c, cw = cool_intervals(Is,Q,p)\n",
    "    i<=4000 && (attractor_endpts[:,:,i] = Float64.(mid.(Q*Is)))\n",
    "    ch[i] = c\n",
    "    cwh[i] = cw\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 500x300 with 2 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "lines = [Float64.(mid.(attractor_endpts[:,:,i]')) for i = 1:300]\n",
    "lwl = [1 ./norm(l[1,:] - l[2,:]) for l in lines]; lwl /= mean(lwl); lwl = min.(lwl,1)\n",
    "figure(figsize=(5,3))\n",
    "subplot(121)\n",
    "attractor = matplotlib.collections.LineCollection(lines,\n",
    "        linewidth=1.0,colors=[zeros(length(lines),3) lwl],zorder=1)\n",
    "gca().add_collection(attractor)\n",
    "plot([0],[0],c=[0,0,0,0]); yl = ylim() # plotting something quite dummy just to get the attractor's ylim\n",
    "plot([0,0],[-10,10],\"C4\",label=\"\\$\\\\mathcal{S}\\$\",zorder=1); ylim(yl)\n",
    "scatter(zeros(1000),mid.(ch[1:1000]),c=\"C1\",s=1,zorder=3)\n",
    "# gca().set_aspect(1/p[2])\n",
    "xlabel(\"\\$x\\$\"); ylabel(\"\\$y\\$\")\n",
    "\n",
    "subplot(122)\n",
    "bins = -0.5:0.0025:0.5;\n",
    "hist(ch,weights=cwh/length(cwh),bins=bins,orientation=\"horizontal\")\n",
    "ylim(yl)\n",
    "xlabel(\"Measure\"); ylabel(\"\\$y\\$\")\n",
    "\n",
    "tight_layout()\n",
    "savefig(\"../figures/CondMeasure.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.9210822565737633"
      ]
     },
     "execution_count": 77,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# measure of \\rho_\\mathcal{S}\n",
    "sum(cwh[isfinite.(cwh)])/length(cwh)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.4.1",
   "language": "julia",
   "name": "julia-1.4"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.4.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> lozi-paper (copy)/workbooks/Cones.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "cool_intervals (generic function with 1 method)"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using Random, PyPlot, Statistics\n",
    "using LinearAlgebra\n",
    "\n",
    "const T = Float64 # just getting the picture\n",
    "const p = T.((180//100,35//100))\n",
    "\n",
    "include(\"../simulations/cool-intervals.jl\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "# start with the backward-invariant unstable manifold between w_0 and w_1\n",
    "beta = (p[1]-sqrt(p[1]^2+4p[2]))/2; alpha = -beta/(1+beta)\n",
    "x_ref_end = -alpha/beta; x_ref_start = 1-p[1]*x_ref_end\n",
    "Q = [1 -beta; beta 1]/sqrt(1+beta*beta)\n",
    "Is = Q[2,:]*alpha .+ sqrt(1+beta*beta)*T.([1,0])*[x_ref_start x_ref_end]\n",
    "\n",
    "# spinup\n",
    "for i = 1:10000\n",
    "    Is, Q, c, cw = cool_intervals(Is,Q,p)\n",
    "end\n",
    "\n",
    "attractor_endpts = Array{Float64}(undef,2,2,4000)\n",
    "for i = 1:4000\n",
    "    Is, Q, c, cw = cool_intervals(Is,Q,p)\n",
    "    attractor_endpts[:,:,i] = Float64.(mid.(Q*Is))\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "([1.2015928500683095, 0.0], [0.656331837234344, -0.11730482440912225])"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "n = 2; k = 1\n",
    "attractor_endpts[:,k,n+1], smap!(deepcopy(attractor_endpts[:,k,n]),p)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "4-element Array{String,1}:\n",
       " \"\\\\\"\n",
       " \"/\"\n",
       " \"+\"\n",
       " \"o\""
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "hashlist = [\"\\\\\",\"/\",\"+\",\"o\"]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 500x200 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "lines = [Float64.(mid.(attractor_endpts[:,:,i]')) for i = 1:500]\n",
    "lwl = [1 ./norm(l[1,:] - l[2,:]) for l in lines]; lwl /= 3mean(lwl); lwl = min.(lwl,1)\n",
    "figure(figsize=(5,2))\n",
    "\n",
    "# Domain\n",
    "w0 = [2/(2+p[1]-sqrt(p[1]^2+4p[2]))+0.02,0]; w1 = smap!(copy(w0),p); w2 = smap!(copy(w1),p)\n",
    "gca().add_patch(matplotlib.patches.Polygon([w0 w1 w2]',zorder=0,alpha=0.2,fc=\"C2\",ec=\"C2\"))\n",
    "\n",
    "# Attractor\n",
    "attractor = matplotlib.collections.LineCollection(lines,\n",
    "        linewidth=0.5,colors=[zeros(length(lines),3) lwl],zorder=1,label=\"Attractor \\$\\\\Lambda\\$\")\n",
    "gca().add_collection(attractor)\n",
    "plot([0],[0],c=[0,0,0,0]); yl = ylim() # plotting something quite dummy just to get the attractor's ylim\n",
    "\n",
    "# Singular line\n",
    "plot([0,0],[-10,10],\"C4\",label=\"\\$\\\\mathcal{S}\\$\",zorder=1); ylim(yl)\n",
    "#xlim((xlim()[2]-xlim()[1])/2*[-1,1])\n",
    "\n",
    "#Cones\n",
    "ccone = (p[1] - sqrt(p[1]^2 - 4p[2]))/2+0.1\n",
    "for (leg,px,py,shatch) = [(true,xlim()[1]*0.63,-0.1,\"\\\\\\\\\\\\\\\\\"),(false,xlim()[2]*0.32,-0.1,\"////////\")]\n",
    "    xdisp = (0:0.05:0.5)\n",
    "    fill_between(px .+ xdisp, py .- xdisp*ccone,py .+ xdisp*ccone,\n",
    "        color=\"C3\",alpha=0.5,linewidth=0, hatch=\"--\")\n",
    "    plot(px .+ xdisp, py .- xdisp*ccone,color=\"C3\")\n",
    "    plot(px .+ xdisp, py .+ xdisp*ccone,color=\"C3\")\n",
    "\n",
    "    ang = Jmap(px>0,p)\\[ccone ccone;-1 1]\n",
    "    relang = ang[1,:]./ang[2,:]\n",
    "    fill_betweenx(py .+ xdisp, px .+ xdisp * relang[1], px .+ xdisp * relang[2],\n",
    "        color=\"C9\",alpha=0.5,linewidth=0,hatch=shatch)\n",
    "    plot(px .+ xdisp * relang[1], py .+ xdisp ,color=\"C9\")\n",
    "    plot(px .+ xdisp * relang[2], py .+ xdisp,color=\"C9\")\n",
    "end\n",
    "\n",
    "\n",
    "gca().set_aspect(\"equal\")\n",
    "xlabel(\"\\$x\\$\"); ylabel(\"\\$y\\$\")\n",
    "# xticks([]); yticks([])\n",
    "yticks(-0.4:0.4:0.4)\n",
    "tight_layout()\n",
    "savefig(\"../figures/Cones.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "([1.2171921737385665, -7.771561172376095e-17], [-1.2232078900279277, 0.4322904230609859])"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ww05 = ww0 - ww0[1]/(ww0[1]-ww1[1])*(ww0-ww1)\n",
    "smap!(copy(ww05),p), ww1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "(-0.4711434207383127, 0.47531108228952396)"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ww0 = w0 .+ [0.02,0]; ww1 = smap!(copy(ww0),p); ww2 = smap!(copy(ww1),p)\n",
    "gca().add_patch(matplotlib.patches.Polygon([ww0 ww1 ww2]',zorder=0,alpha=0.2,fc=\"C2\",ec=\"C2\"))\n",
    "scatter(smap!(copy(ww2),p)...)\n",
    "\n",
    "attractor = matplotlib.collections.LineCollection(lines,\n",
    "        linewidth=1.0,colors=[zeros(length(lines),3) lwl],zorder=1,label=\"Attractor \\$\\\\Lambda\\$\")\n",
    "gca().add_collection(attractor)\n",
    "plot([0],[0],c=[0,0,0,0]); yl = ylim() # plotting something quite dummy just to get the attractor's ylim\n",
    "\n",
    "# Singular line\n",
    "plot([0,0],[-10,10],\"C4\",label=\"\\$\\\\mathcal{S}\\$\",zorder=1); ylim(yl)\n",
    "#xlim((xlim()[2]-xlim()[1])/2*[-1,1])\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.4.1",
   "language": "julia",
   "name": "julia-1.4"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.4.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> lozi-paper (copy)/workbooks/Response.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "PyObject <module 'mpl_toolkits.axes_grid1.inset_locator' from '/Users/caro/.julia/conda/3/lib/python3.7/site-packages/mpl_toolkits/axes_grid1/inset_locator.py'>"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using PyPlot, Random, LinearAlgebra, Statistics, StatsBase, JLD\n",
    "using PyCall\n",
    "inset_locator = pyimport(\"mpl_toolkits.axes_grid1.inset_locator\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "mapslices_ith (generic function with 1 method)"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "include(\"../simulations/lozi-map.jl\")\n",
    "function mapslices_ith(f,A::Array{Ivl{T}}) where T\n",
    "    fA = Array{T}(undef,2,size(A)...)\n",
    "    for i in eachindex(A)\n",
    "        fA[:,i...] = f(A[i]())\n",
    "    end\n",
    "    fA\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "stabledim = 0.2587\n",
    "mtotalLRT = -0.175565486272132131030148248820175\n",
    "stotalLRT = 0.00018379053299098158714468011037844;"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "3-element Vector{Symbol}:\n",
       " :large_epsv\n",
       " :large_rsp\n",
       " :p"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "@load \"../simulations/Response.jld\"\n",
    "@load \"../simulations/LargeResponse.jld\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 86,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 500x250 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "figure(1,figsize=(5,2.5))\n",
    "large_zeroi = findall(large_epsv.==0)\n",
    "predicted_response = mean(large_rsp[:,large_zeroi]) .+ mtotalLRT*large_epsv\n",
    "linresp = errorbar(large_epsv,predicted_response,2hypot.(sem(large_rsp[:,large_zeroi]),large_epsv*stotalLRT))\n",
    "trueresp = errorbar(large_epsv,vec(mean(large_rsp,dims=1)),2vec(mapslices(sem,large_rsp,dims=1)),c=\"k\")\n",
    "holderresp = fill_between(large_epsv,predicted_response-0.25abs.(large_epsv).^(1+stabledim),\n",
    "                        predicted_response+0.25abs.(large_epsv).^(1+stabledim),alpha=0.3,fc=\"C2\")\n",
    "\n",
    "xlim(extrema(large_epsv)); xticks(-0.1:0.05:0.1)\n",
    "xlabel(\"\\$\\\\varepsilon\\$\"); ylabel(\"\\$\\\\int A\\\\,\\\\mathrm{d}\\\\rho_\\\\varepsilon\\$\")\n",
    "legend([trueresp,linresp,holderresp],[\"True response\",\"Linear approx.\",\"\\$C^{1+d_s}\\$ window\"])\n",
    "tight_layout()\n",
    "savefig(\"../figures/Response.pdf\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 85,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 500x300 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# littleaxes = inset_locator.inset_axes(gca(), width=\"50%\", height=\"40%\", loc=3)\n",
    "figure(2,figsize=(5,3))\n",
    "zeroi = findall(epsv.==0)\n",
    "trueresp = errorbar(epsv,vec(mean(rsp,dims=1)) .- mean(rsp[:,zeroi]) .- (mtotalLRT)*epsv,\n",
    "        2hypot.(sem(rsp[:,zeroi]),epsv*stotalLRT,vec(mapslices(sem,rsp,dims=1))),c=\"k\")\n",
    "linresp = plot(epsv,zeros(size(epsv)),\"C0--\")[1]\n",
    "holderresp = fill_between(epsv,-0.25abs.(epsv).^(1+stabledim),0.25abs.(epsv).^(1+stabledim),alpha=0.3,fc=\"C2\")\n",
    "xlim(extrema(epsv)); xticks(-0.02:0.01:0.02)\n",
    "legend((trueresp,linresp,holderresp),(\"True response\",\"Linear approx.\",\"\\$C^{1+d_s}\\$ window\"))\n",
    "xlabel(\"\\$\\\\varepsilon\\$\"); ylabel(\"Deviation from lin. response\")\n",
    "tight_layout()\n",
    "savefig(\"../figures/ResponseDeviation.pdf\")\n",
    "# ylim(-1e-4,1e-4); xlim(-1e-3,1e-3)\n",
    "# gca().set_aspect(\"equal\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "┌ Warning: JLD incorrectly extends FileIO functions (see FileIO documentation)\n",
      "└ @ FileIO /Users/caro/.julia/packages/FileIO/JA3Vl/src/loadsave.jl:215\n"
     ]
    }
   ],
   "source": [
    "LRT = load(\"../simulations/DifferentSusceptibilities.jld\")[\"LRT\"]\n",
    "mLRT = Float64.(vec(mean(sum(LRT[:,1:70,:],dims=2),dims=1))*p[2]./(p[2].+epsv))\n",
    "sLRT = Float64.(vec(mapslices(sem,sum(LRT[:,1:70,:],dims=2),dims=1))*p[2]./(p[2].+epsv));"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 83,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "(PyObject <matplotlib.lines.Line2D object at 0x15fe23790>, (), (PyObject <matplotlib.collections.LineCollection object at 0x15fe41a90>,))"
      ]
     },
     "execution_count": 83,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "diffv = diff(vec(mean(rsp,dims=1)))./2e-4; diffvstd = sqrt(2)*vec(mapslices(sem,rsp,dims=1))[1:end-1]/2e-4\n",
    "fill_between((epsv[1:end-1]+epsv[2:end])/2,diffv-2diffvstd,diffv+2diffvstd,alpha=0.5)\n",
    "errorbar(0,mtotalLRT,2stotalLRT,marker=\".\")\n",
    "errorbar(epsv,mLRT,2sLRT)\n",
    "# xlim(-2e-3,2e-3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 108,
   "metadata": {
    "collapsed": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "1-element Vector{PyObject}:\n",
       " PyObject <matplotlib.lines.Line2D object at 0x15d984c10>"
      ]
     },
     "execution_count": 108,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "loglog(Float64(epsv.step)*(1:50),[maximum(abs.(mLRT[1:end-i]-mLRT[1+i:end])) for i = 1:50])\n",
    "plot(Float64(epsv.step)*(1:50),(x->1e-1x^0.25 * log(p[2]/x)).(Float64(epsv.step)*(1:50)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 119,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(-0.005013212160963404, -0.004996331166596495)"
      ]
     },
     "execution_count": 119,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sum(mLRT[1:end-1])*0.0002, mean(rsp[:,end]-rsp[:,1]) # integrating works :)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "mtotalLRT[end]-mtotalLRT[1]"
   ]
  }
 ],
 "metadata": {
  "@webio": {
   "lastCommId": null,
   "lastKernelId": null
  },
  "kernelspec": {
   "display_name": "Julia 1.6.0-rc1",
   "language": "julia",
   "name": "julia-1.6"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.6.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> lozi-paper (copy)/workbooks/Susceptibility-simulations.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "using PyPlot, Random, LinearAlgebra, Statistics, StatsBase"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "mapslices_ith (generic function with 1 method)"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "include(\"../simulations/lozi-map.jl\")\n",
    "function mapslices_ith(f,A::Array{Ivl{T}}) where T\n",
    "    fA = Array{T}(undef,2,size(A)...)\n",
    "    for i in eachindex(A)\n",
    "        fA[:,i...] = f(A[i]())\n",
    "    end\n",
    "    fA\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.0e-8"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "setprecision(BigFloat,2precision(Float64))\n",
    "const T = BigFloat\n",
    "const p = T.((180//100,35//100))\n",
    "const prec = 1e-8"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "10001:110000"
      ]
     },
     "execution_count": 36,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "N = 10^5; Nedg = 10000; \n",
    "Nsubs = 10; persubs = div(N,Nsubs); \n",
    "totalN = N + 2Nedg\n",
    "carerange = Nedg .+(1:N)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "It = Ivl((0.5rand(T),0.5rand(T)),(0.5rand(T),0.5rand(T)),rand(T))::Ivl{T}\n",
    "u = rand(T,2)\n",
    "for n = 1:Nedg\n",
    "    u = Jmap(It,p)*u; u /= norm(u)\n",
    "    It = smap(It,p)\n",
    "end\n",
    "Ith = Array{Ivl{T}}(undef,totalN)\n",
    "uh = Array{T}(undef,2,totalN)\n",
    "lyh = Array{T}(undef,totalN)\n",
    "sgh = BitArray(undef,totalN)\n",
    "for n = 1:totalN\n",
    "    u = Jmap(It,p)*u; ly = norm(u); u /= ly\n",
    "    It = smap(It,p)\n",
    "    Ith[n] = It; uh[:,n] = u; lyh[n] = ly\n",
    "    sgh[n] = iscrossing(It)\n",
    "end\n",
    "\n",
    "sh = Array{T}(undef,2,N+2Nedg)\n",
    "s = T.([0,1])\n",
    "for n in totalN:-1:1\n",
    "    s = Jmap(Ith[n],p)'*s; s /= dot(s,uh[:,n])\n",
    "    sh[:,n] = s\n",
    "end\n",
    "\n",
    "# xh = xh[:,carerange]; uh = uh[:,carerange]; sh = sh[:,carerange]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "90"
      ]
     },
     "execution_count": 38,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "lyapunov_exponents = [0,log(p[2])] + mean(log.(lyh))*[1,-1]\n",
    "K = min(90,round(Int,-log(eps(T))/lyapunov_exponents[1])) \n",
    "    # after the second part we don't trust the pushforward of the singular measure\n",
    "    # and I don't think we'll get much meaningful after 80"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [],
   "source": [
    "Xh = mapslices_ith(X,Ith)\n",
    "Xh_uproj = [dot(sh[:,i],Xh[:,i]) for i = 1:totalN];"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {},
   "outputs": [],
   "source": [
    "# What if we just did it by calculating it like with the stable part\n",
    "LRTu_naive = zeros(Nsubs,K)\n",
    "for n in carerange\n",
    "    nss = div(n-1-Nedg,persubs)+1\n",
    "    Xsp = Xuh[:,n]\n",
    "    for k = 1:K\n",
    "        ind = n+k-1\n",
    "        LRTu_naive[nss,k] += dot(gradAh[:,ind],Xsp)\n",
    "        Xsp = Jmap(Ith[ind],p)*Xsp\n",
    "    end\n",
    "end\n",
    "LRTu_naive /= persubs;\n",
    "mLRT_naive = mean(LRT,dims=1); sLRT_naive = mapslices(sem,LRT,dims=1);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [],
   "source": [
    "LRTs = zeros(Nsubs,K)\n",
    "gradAh = mapslices_ith(gradA,Ith)\n",
    "Xuh = uh .* Xh_uproj'\n",
    "Xsh = Xh - Xuh\n",
    "for n in carerange\n",
    "    nss = div(n-1-Nedg,persubs)+1\n",
    "    Xsp = Xsh[:,n]\n",
    "    for k = 1:K\n",
    "        ind = n+k-1\n",
    "        LRTs[nss,k] += dot(gradAh[:,ind],Xsp)\n",
    "        Xsp = Jmap(Ith[ind],p)*Xsp\n",
    "    end\n",
    "end\n",
    "LRTs /= persubs;\n",
    "LRTs[:,findlast(vec(std(LRTs,dims=1)).<prec/K)+1:end] .= 0;"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [],
   "source": [
    "# kappa^X\n",
    "u_dX_mean = zeros(T,Nsubs)\n",
    "LRTu_dX = zeros(T,Nsubs,K)\n",
    "Ah = A.(call.(Ith))\n",
    "for n in carerange\n",
    "    nss = div(n-1-Nedg,persubs)+1\n",
    "    divXup = dot(sh[:,n],JX(Ith[n]()) * uh[:,n]) \n",
    "    u_dX_mean[nss] += divXup\n",
    "    for k = 1:K\n",
    "        ind = n+k-1\n",
    "        LRTu_dX[nss,k] += Ah[ind]*divXup\n",
    "    end\n",
    "end\n",
    "LRTu_dX /= -persubs;\n",
    "u_dX_mean /= -persubs;"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "get_covector (generic function with 2 methods)"
      ]
     },
     "execution_count": 43,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "const covector_prop = round(Int,-log(prec)/sum(abs.(lyapunov_exponents)))\n",
    "        # how far forward to propagate interval endpoints to get unstable covector\n",
    "function get_covector(x,p)\n",
    "    symv = BitArray(undef,covector_prop);\n",
    "    for m = 1:covector_prop\n",
    "        symv[m] = (x[1] > 0);\n",
    "        x = smap(x,p);\n",
    "    end\n",
    "    s_p = T.([0,1]); \n",
    "#     Jplus = Jmap(true,p)'; Jminus = Jmap(false,p)'\n",
    "    for m = covector_prop:-1:1\n",
    "#         s_p = (symv[m] ? Jplus : Jminus)*s_p;\n",
    "        Jmap_conj!(s_p,symv[m],p)\n",
    "    end\n",
    "    s_p\n",
    "end\n",
    "get_covector(x,p,u) = begin s = get_covector(x,p); s / dot(s,u); end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [],
   "source": [
    "# kappa^rho\n",
    "u_dr_mean = zeros(T,Nsubs)\n",
    "LRTu_dr = zeros(T,Nsubs,K)\n",
    "\n",
    "for n in carerange\n",
    "    nss = div(n-1-Nedg,persubs)+1\n",
    "    u = view(uh,:,n); \n",
    "    p_dt = dt(Ith[n])\n",
    "    wt = 1/norm(p_dt) # because we're sampling over points not intervals\n",
    "\n",
    "    for (endpt, sgn) = ((Ith[n].p,-1),(Ith[n].q,1))\n",
    "        s_p = get_covector(endpt,p,u)\n",
    "        p_f = endpt;\n",
    "\n",
    "        u_points = sgn * sign.(dot(-u,p_dt))\n",
    "        X_p = u_points * dot(s_p,X(p_f)) * wt;\n",
    "        u_dr_mean[nss] += X_p\n",
    "        for k = 1:K\n",
    "            LRTu_dr[nss,k] += X_p*A(p_f)\n",
    "            p_f = smap(p_f,p)\n",
    "        end\n",
    "    end\n",
    "end\n",
    "LRTu_dr /= -persubs\n",
    "u_dr_mean /= -persubs;"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [],
   "source": [
    "# kappa^l\n",
    "\n",
    "# function compute_u_dl()\n",
    "    u_dl_mean = zeros(T,Nsubs)\n",
    "    LRTu_dl = zeros(T,Nsubs,K); fwd_prop = covector_prop\n",
    "    for n in carerange\n",
    "        sgh[n] || continue\n",
    "        nss = div(n-1-Nedg,persubs)+1\n",
    "        zt = getsingulart(Ith[n])\n",
    "        z = smap(Ith[n](zt),p)\n",
    "        s_z = get_covector(z,p)\n",
    "        sminus = Jmap(false,p)'*s_z; splus = Jmap(true,p)'*s_z\n",
    "        u = uh[:,n]\n",
    "        ds = (splus/dot(u,splus) - sminus/dot(u,sminus))\n",
    "        ds *= sign(u[1]) # so our coords for the jump are in the direction of u\n",
    "\n",
    "        # propagate singularity backwards - should go in lozi-map.jl\n",
    "        sing_orbit = Array{Tuple{T,T}}(undef,fwd_prop+K-1)\n",
    "        sing_orbit[fwd_prop] = Ith[n](zt)\n",
    "        for m = 1:fwd_prop-1\n",
    "            if iscrossing(Ith[n-m]) \n",
    "                t_sg = getsingulart(Ith[n-m])\n",
    "                if Ith[n-m].t <= t_sg\n",
    "                    zt = t_sg*zt\n",
    "                else\n",
    "                    zt = t_sg + (1-t_sg)*zt\n",
    "                end\n",
    "            end\n",
    "            sing_orbit[fwd_prop-m] = Ith[n-m](zt)\n",
    "        end\n",
    "        # propagate singularity forwards\n",
    "        for m = fwd_prop.+(1:K-1)\n",
    "            sing_orbit[m] = smap(sing_orbit[m-1],p)\n",
    "        end\n",
    "        A_sing_orbit = A.(sing_orbit)\n",
    "\n",
    "        wt = norm(dt(Ith[n]))\n",
    "        X_sing_orbit = X.(sing_orbit)\n",
    "        for m = fwd_prop:-1:1\n",
    "            ts_index = n - fwd_prop + m\n",
    "            Xp = dot(ds,X_sing_orbit[m]) / wt\n",
    "            u_dl_mean[nss] += Xp\n",
    "            for k = 1:K\n",
    "                LRTu_dl[nss,k] += Xp * A_sing_orbit[m+k-1]\n",
    "            end\n",
    "            Jmap_conj!(ds,Ith[ts_index-1](),p) #/ lyh[ts_index] # Δl gets shrunk by lyh but then we have to correct for sampling ???\n",
    "        end\n",
    "    end\n",
    "    LRTu_dl /= -persubs # or sum(sgh[carerange])???\n",
    "    u_dl_mean /= -persubs;\n",
    "#     LRTu_dl, u_dl_mean\n",
    "# end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "┌ Warning: JLD incorrectly extends FileIO functions (see FileIO documentation)\n",
      "└ @ FileIO /home/cwormell/.julia/packages/FileIO/FUXWu/src/loadsave.jl:217\n"
     ]
    }
   ],
   "source": [
    "using JLD\n",
    "# save(\"../data/Susceptibility.jld\",\"LRTs\",LRTs,\"LRTu_dX\",LRTu_dX,\"LRTu_dr\",LRTu_dr,\"LRTu_dl\",LRTu_dl,\"LRTu_naive\",LRTu_naive,\"p\",p,\"N\",N,\"K\",K)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "WARNING: redefinition of constant p. This may fail, cause incorrect answers, or produce other errors.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "8-element Vector{Symbol}:\n",
       " :K\n",
       " :LRTs\n",
       " :LRTu_dX\n",
       " :LRTu_dl\n",
       " :LRTu_dr\n",
       " :LRTu_naive\n",
       " :N\n",
       " :p"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# using JLD\n",
    "# @load \"../simulations/Susceptibility.jld\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {},
   "outputs": [],
   "source": [
    "LRT_naive = zeros(Nsubs,K)\n",
    "gradAh = mapslices_ith(gradA,Ith)\n",
    "for n in carerange\n",
    "    nss = div(n-1-Nedg,persubs)+1\n",
    "    Xsp = Xh[:,n]\n",
    "    for k = 1:K\n",
    "        ind = n+k-1\n",
    "        LRT_naive[nss,k] += dot(gradAh[:,ind],Xsp)\n",
    "        Xsp = Jmap(Ith[ind],p)*Xsp\n",
    "    end\n",
    "end\n",
    "LRT_naive /= persubs;\n",
    "mLRT_naive = mean(LRT_naive,dims=1); sLRT_naive = mapslices(sem,LRT_naive,dims=1);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {},
   "outputs": [],
   "source": [
    "LRT = LRTs + LRTu_dX + LRTu_dr + LRTu_dl;\n",
    "# LRT_naive = LRTu_naive + LRTs\n",
    "mLRT = mean(LRT,dims=1); sLRT = mapslices(sem,LRT,dims=1);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "(0, 10)"
      ]
     },
     "execution_count": 60,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "for LRTv = (LRT,LRT_naive,LRTu_naive + LRTs)\n",
    "    errorbar(0:K-1,Float64.(vec(mean(LRTv,dims=1))),2Float64.(vec(mapslices(sem,LRTv,dims=1))))\n",
    "end\n",
    "ylim(-0.07,0.07)\n",
    "xlim(0,10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.000529893970569878265606807938100936 ± 0.00138838489629858220583879837679546\n"
     ]
    }
   ],
   "source": [
    "println(\"$(mean(u_dX_mean + u_dr_mean + u_dl_mean)) ± $(2sem(u_dX_mean + u_dr_mean + u_dl_mean))\"); \n",
    "## should be zero"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(-0.174504466212322238577573904253718, 0.0044405083836778996232423955553215)"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sum(mLRT[1:30]),hypot(sLRT[1:30]...)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 500x400 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot(LRTs + LRTu_pts + LRTu_edges + LRTu_fwd)\n",
    "figure(figsize=(5,4))\n",
    "for (leg,LRTv,c) = ((\"\\$\\\\kappa^s_n\\$: stable direction\",LRTs,\"C0\"),\n",
    "                    (\"\\$\\\\kappa^X_n\\$: \\$X\\$ derivative\",LRTu_dX,\"C1\"),\n",
    "                    (\"\\$\\\\kappa^\\\\rho_n\\$: \\$\\\\rho\\$ derivative\",LRTu_dr,\"C2\"),\n",
    "                    (\"\\$\\\\kappa^l_n\\$: \\$l\\$ derivative\",LRTu_dl,\"C3\"),\n",
    "                    (\"\\$\\\\kappa_n\\$: total\",LRT,\"k\")#,LRT_naive\n",
    "    )\n",
    "    errorbar(0:K-1,Float64.(vec(mean(LRTv,dims=1))),2Float64.(vec(mapslices(sem,LRTv,dims=1))),label=leg,c=c)\n",
    "end\n",
    "legend()\n",
    "xlabel(\"n\");ylabel(\"Contribution to \\$\\\\kappa_n\\$\")\n",
    "# plot(resp_file[1:K],\"kx-\")\n",
    "plot(-1:K,zeros(K+2),\"--\",c=\"gray\")\n",
    "xlim(-0.5,K-3/2)\n",
    "# ylim(-0.04,0.04)\n",
    "tight_layout()\n",
    "savefig(\"../figures/Susceptibility.pdf\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "PyObject <module 'mpl_toolkits.axes_grid1.inset_locator' from '/usr/lib/python3/dist-packages/mpl_toolkits/axes_grid1/inset_locator.py'>"
      ]
     },
     "execution_count": 50,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using PyCall\n",
    "ag1 = pyimport(\"mpl_toolkits.axes_grid1.inset_locator\")\n",
    "littleaxes = ag1.inset_locator.inset_axes(gca(), width=\"30%\", height=\"40%\", loc=3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "LRT cutoff = 64\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "(-0.174869674841840573116631463453989, 0.000724044540620202379147998511211329)"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# println(\"Stable (LY) dimension = $(Float64(round(-lyapunov_exponents[1]/diff(lyapunov_exponents)[1],digits=4)))\")\n",
    "LRTcutoff = findlast(vec(abs.(mLRT) .> 3sLRT))\n",
    "println(\"LRT cutoff = $LRTcutoff\")\n",
    "# mean(LRT,dims=1)\n",
    "totalLRT = sum(LRT[:,1:LRTcutoff],dims=2)\n",
    "mtotalLRT, stotalLRT = mean(totalLRT), sem(totalLRT)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1×90 Array{BigFloat,2}:\n",
       " 0.0048618  0.0444215  -0.0675705  …  0.00164589  0.00158796  0.0016403"
      ]
     },
     "execution_count": 77,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mean(LRTu_dl,dims=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "60×2 Array{Float64,2}:\n",
       "  0.000188537  0.000265665\n",
       "  0.0479501    0.000308815\n",
       " -0.0486924    0.000273413\n",
       " -0.0608654    0.000246432\n",
       " -0.0340201    0.000270845\n",
       " -0.0534726    0.000349324\n",
       "  0.0217337    0.000327124\n",
       " -0.0341069    0.00035182\n",
       "  0.0710841    0.00025845\n",
       " -0.027166     0.00044776\n",
       " -0.0191183    0.000348171\n",
       " -0.0228759    0.00034676\n",
       " -0.00833073   0.000323263\n",
       "  ⋮            \n",
       " -0.00090579   0.000365309\n",
       "  0.00019665   0.000422137\n",
       "  0.000257638  0.000425114\n",
       "  0.00136733   0.000439745\n",
       " -0.000541618  0.000362945\n",
       "  0.000548519  0.000356395\n",
       " -0.000167678  0.000389493\n",
       "  0.000233031  0.000375843\n",
       " -0.000372601  0.00036128\n",
       "  0.000650929  0.000389616\n",
       "  0.000997914  0.000368202\n",
       " -0.000593631  0.000361936"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[vec(mLRT) 2vec(sLRT)]"
   ]
  }
 ],
 "metadata": {
  "@webio": {
   "lastCommId": null,
   "lastKernelId": null
  },
  "kernelspec": {
   "display_name": "Julia 1.4.1",
   "language": "julia",
   "name": "julia-1.4"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.4.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> lozi-paper (copy)/workbooks/Susceptibility.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "using PyPlot, Random, LinearAlgebra, Statistics, StatsBase"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "ename": "UndefVarError",
     "evalue": "\u001b[91mUndefVarError: Ivl not defined\u001b[39m",
     "output_type": "error",
     "traceback": [
      "\u001b[91mUndefVarError: Ivl not defined\u001b[39m",
      "",
      "Stacktrace:",
      " [1] top-level scope at In[2]:1"
     ]
    }
   ],
   "source": [
    "function mapslices_ith(f,A::Array{Ivl{T}}) where T\n",
    "    fA = Array{T}(undef,2,size(A)...)\n",
    "    for i in eachindex(A)\n",
    "        fA[:,i...] = f(A[i]())\n",
    "    end\n",
    "    fA\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.0e-8"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "setprecision(BigFloat,2precision(Float64))\n",
    "const T = BigFloat\n",
    "const p = T.((180//100,35//100))\n",
    "const prec = 1e-8"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "WARNING: redefining constant p\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "8-element Array{Symbol,1}:\n",
       " :K\n",
       " :LRTs\n",
       " :LRTu_dX\n",
       " :LRTu_dl\n",
       " :LRTu_dr\n",
       " :LRTu_naive\n",
       " :N\n",
       " :p"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using JLD\n",
    "@load \"../simulations/Susceptibility.jld\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "# notfukt = findall(isfinite.(LRTs[1,:]))\n",
    "# LRTs = LRTs[:,notfukt]\n",
    "# LRTu_dX = LRTu_dX[:,notfukt]\n",
    "# LRTu_dl = LRTu_dl[:,notfukt]\n",
    "# LRTu_dr = LRTu_dr[:,notfukt]\n",
    "# LRTu_naive = LRTu_naive[:,notfukt]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "LRT = LRTs + LRTu_dX + LRTu_dr + LRTu_dl;\n",
    "LRT_naive = LRTu_naive + LRTs\n",
    "mLRT = mean(LRT,dims=2); sLRT = mapslices(sem,LRT,dims=2);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 500x400 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot(LRTs + LRTu_pts + LRTu_edges + LRTu_fwd)\n",
    "figure(figsize=(5,4))\n",
    "for (leg,LRTv,c) = ((\"\\$\\\\kappa^s_n\\$: stable\",LRTs,\"C0\"),\n",
    "                    (\"\\$\\\\kappa^X_n\\$: regular unst.\",LRTu_dX,\"C1\"),\n",
    "                    (\"\\$\\\\kappa^\\\\rho_n\\$: forward \\$\\\\rho_\\\\mathcal{S}\\$\",LRTu_dr,\"C2\"),\n",
    "                    (\"\\$\\\\kappa^l_n\\$: backward \\$\\\\rho_\\\\mathcal{S}\\$\",LRTu_dl,\"C3\"),\n",
    "                    (\"\\$\\\\kappa_n\\$: total\",LRT,\"k\")#,LRT_naive\n",
    "    )\n",
    "    errorbar(0:K-1,Float64.(mean(LRTv,dims=2)),2Float64.(mapslices(sem,LRTv,dims=2)),label=leg,c=c)\n",
    "end\n",
    "legend()\n",
    "xlabel(\"n\");ylabel(\"Contribution to \\$\\\\kappa_n\\$\")\n",
    "# plot(resp_file[1:K],\"kx-\")\n",
    "plot(-1:K,zeros(K+2),\"--\",c=\"gray\")\n",
    "xlim(-0.5,K-3/2)\n",
    "# ylim(-0.04,0.04)\n",
    "tight_layout()\n",
    "savefig(\"../figures/Susceptibility.pdf\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "LRT cutoff = 90\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "(-0.175565486272132131030148248820175, 0.00018379053299098158714468011037844)"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# println(\"Stable (LY) dimension = $(Float64(round(-lyapunov_exponents[1]/diff(lyapunov_exponents)[1],digits=4)))\")\n",
    "LRTcutoff = findlast(vec(abs.(mLRT) .> 3sLRT))\n",
    "println(\"LRT cutoff = $LRTcutoff\")\n",
    "# mean(LRT,dims=1)\n",
    "totalLRT = sum(LRT[:,1:LRTcutoff],dims=1)\n",
    "mtotalLRT, stotalLRT = mean(totalLRT), sem(totalLRT)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1×90 Array{BigFloat,2}:\n",
       " 0.0048618  0.0444215  -0.0675705  …  0.00164589  0.00158796  0.0016403"
      ]
     },
     "execution_count": 77,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mean(LRTu_dl,dims=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "60×2 Array{Float64,2}:\n",
       "  0.000188537  0.000265665\n",
       "  0.0479501    0.000308815\n",
       " -0.0486924    0.000273413\n",
       " -0.0608654    0.000246432\n",
       " -0.0340201    0.000270845\n",
       " -0.0534726    0.000349324\n",
       "  0.0217337    0.000327124\n",
       " -0.0341069    0.00035182\n",
       "  0.0710841    0.00025845\n",
       " -0.027166     0.00044776\n",
       " -0.0191183    0.000348171\n",
       " -0.0228759    0.00034676\n",
       " -0.00833073   0.000323263\n",
       "  ⋮            \n",
       " -0.00090579   0.000365309\n",
       "  0.00019665   0.000422137\n",
       "  0.000257638  0.000425114\n",
       "  0.00136733   0.000439745\n",
       " -0.000541618  0.000362945\n",
       "  0.000548519  0.000356395\n",
       " -0.000167678  0.000389493\n",
       "  0.000233031  0.000375843\n",
       " -0.000372601  0.00036128\n",
       "  0.000650929  0.000389616\n",
       "  0.000997914  0.000368202\n",
       " -0.000593631  0.000361936"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[vec(mLRT) 2vec(sLRT)]"
   ]
  }
 ],
 "metadata": {
  "@webio": {
   "lastCommId": null,
   "lastKernelId": null
  },
  "kernelspec": {
   "display_name": "Julia 1.4.1",
   "language": "julia",
   "name": "julia-1.4"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.4.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> lozi-paper (copy)/workbooks/WIP_-_pushforward_of_conditional_measure.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "WARNING: redefinition of constant p. This may fail, cause incorrect answers, or produce other errors.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "cool_intervals (generic function with 1 method)"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using Statistics, StatsBase, JLD, Random\n",
    "using LinearAlgebra, IntervalArithmetic\n",
    "\n",
    "setprecision(BigFloat,div(196,2))\n",
    "const T = Interval{BigFloat} # yeah high precision intervals baby\n",
    "const p = T.((180//100,35//100))\n",
    "const N = 10^4; # how many cool_intervals calls per sim\n",
    "const K = 60 # how long to push forward for\n",
    "\n",
    "include(\"../simulations/cool-intervals.jl\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "ename": "LoadError",
     "evalue": "InterruptException:",
     "output_type": "error",
     "traceback": [
      "InterruptException:",
      "",
      "Stacktrace:",
      " [1] top-level scope",
      "   @ ./In[9]:18",
      " [2] eval",
      "   @ ./boot.jl:360 [inlined]",
      " [3] include_string(mapexpr::typeof(REPL.softscope), mod::Module, code::String, filename::String)",
      "   @ Base ./loading.jl:1090"
     ]
    }
   ],
   "source": [
    "# start with the backward-invariant unstable manifold between w_0 and w_1\n",
    "beta = (p[1]-sqrt(p[1]^2+4p[2]))/2; alpha = -beta/(1+beta)\n",
    "x_ref_end = -alpha/beta; x_ref_start = 1-p[1]*x_ref_end\n",
    "Q = [1 -beta; beta 1]/sqrt(1+beta*beta)\n",
    "Is = Q[2,:]*alpha .+ sqrt(1+beta*beta)*T.([1,0])*[x_ref_start x_ref_end]\n",
    "\n",
    "# spinup\n",
    "for i = 1:10000\n",
    "    Is, Q, c, cw = cool_intervals(Is,Q,p)\n",
    "end\n",
    "\n",
    "attractor_endpts = Array{Float64}(undef,2,2,N)\n",
    "sigma_pts = Array{Float64}(undef,N)\n",
    "sigma_wts = Array{Float64}(undef,N)\n",
    "sigma_pushforward = Array{Float64}(undef,2,K,N)\n",
    "for i = 1:N\n",
    "    Is, Q, c, cw = cool_intervals(Is,Q,p)\n",
    "    attractor_endpts[:,:,i] = Float64.(mid.(Q'*Is))\n",
    "    sigma_pts[i] = c; sigma_wts[i] = cw\n",
    "    if ~isnan(c)\n",
    "        x = [0,c]\n",
    "        for k = 1:K\n",
    "            smap!(x,p)\n",
    "            sigma_pushforward[:,k,i] = Float64.(mid.(x))\n",
    "        end\n",
    "    end\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.4.1",
   "language": "julia",
   "name": "julia-1.4"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.4.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> simulations/DifferentSusceptibilities.jl <==
using Distributed
addprocs(32)

@everywhere begin
    using Random, LinearAlgebra, Statistics, StatsBase

    include("lozi-map.jl")
    function mapslices_ith(f,A::Array{Ivl{T}}) where T
        fA = Array{T}(undef,2,size(A)...)
        for i in eachindex(A)
            fA[:,i...] = f(A[i]())
        end
        fA
    end

    setprecision(BigFloat,2precision(Float64))
    const T = BigFloat
    const p0 = T.((180//100,35//100))
    const prec = 1e-8 # how deterministically exact do we want to be

    const epsv = -0.02:0.0002:0.02
    const N = 10^6; 
    const Nedg = 10000; 
    const Nsubs = 20; 
    const persubs = div(N,Nsubs); 
    const totalN = N + 2Nedg
    const carerange = Nedg .+(1:N)
    const lyapunov_exponents = [0.56,log(p0[2])-0.56] #[0,log(p[2])] + mean(log.(lyh))*[1,-1]
    const K = min(92,round(Int,-log(eps(T))/lyapunov_exponents[1])) 
            # after the second part we don't trust the pushforward of the singular measure
            # and I don't think we'll get much meaningful after 80
    const covector_prop = round(Int,-log(prec)/sum(abs.(lyapunov_exponents)))
                # how far forward to propagate interval endpoints to get unstable covector

    vm(M) = vec(mean(M,dims=1))
    
    function do_the_response(eps)
        p = (p0[1],p0[2]*(1+eps))
        It = Ivl((0.1rand(T),0.1rand(T)),(0.1rand(T),0.1rand(T)),rand(T))::Ivl{T}
        u = rand(T,2)
        for n = 1:Nedg
            u = Jmap(It,p)*u; u /= norm(u)
            It = smap(It,p)
        end
        Ith = Array{Ivl{T}}(undef,totalN)
        uh = Array{T}(undef,2,totalN)
        lyh = Array{T}(undef,totalN)
        sgh = BitArray(undef,totalN)
        for n = 1:totalN
            u = Jmap(It,p)*u; ly = norm(u); u /= ly
            It = smap(It,p)
            Ith[n] = It; uh[:,n] = u; lyh[n] = ly
            sgh[n] = iscrossing(It)
        end

        sh = Array{T}(undef,2,N+2Nedg)
        s = T.([0,1])
        for n in totalN:-1:1
            s = Jmap(Ith[n],p)'*s; s /= dot(s,uh[:,n])
            sh[:,n] = s
        end

        # xh = xh[:,carerange]; uh = uh[:,carerange]; sh = sh[:,carerange]

        Xh = mapslices_ith(X,Ith)
        Xh_uproj = [dot(sh[:,i],Xh[:,i]) for i = 1:totalN];

        LRTs = zeros(Nsubs,K)
        gradAh = mapslices_ith(gradA,Ith)
        Xuh = uh .* Xh_uproj'
        Xsh = Xh - Xuh
        for n in carerange
            nss = div(n-1-Nedg,persubs)+1
            Xsp = Xsh[:,n]
            for k = 1:K
                ind = n+k-1
                LRTs[nss,k] += dot(gradAh[:,ind],Xsp)
                Xsp = Jmap(Ith[ind],p)*Xsp
            end
        end
        LRTs /= persubs;
        stablegarbagestart = findlast(vec(std(LRTs,dims=1)).<prec/K)
        if ~isnothing(stablegarbagestart)
                LRTs[:,stablegarbagestart+1:end] .= 0
        end

        # What if we just did it by calculating it like with the stable part
        LRTu_naive = zeros(Nsubs,K)
        for n in carerange
            nss = div(n-1-Nedg,persubs)+1
            Xsp = Xuh[:,n]
            for k = 1:K
                ind = n+k-1
                LRTu_naive[nss,k] += dot(gradAh[:,ind],Xsp)
                Xsp = Jmap(Ith[ind],p)*Xsp
            end
        end
        LRTu_naive /= persubs;

        # kappa^X
        u_dX_mean = zeros(T,Nsubs)
        LRTu_dX = zeros(T,Nsubs,K)
        Ah = A.(call.(Ith))
        for n in carerange
            nss = div(n-1-Nedg,persubs)+1
            divXup = dot(sh[:,n],JX(Ith[n]()) * uh[:,n]) 
            u_dX_mean[nss] += divXup
            for k = 1:K
                ind = n+k-1
                LRTu_dX[nss,k] += Ah[ind]*divXup
            end
        end
        LRTu_dX /= -persubs;
        u_dX_mean /= -persubs;

        function get_covector(x,p)
            symv = BitArray(undef,covector_prop);
            for m = 1:covector_prop
                symv[m] = (x[1] > 0);
                x = smap(x,p);
            end
            s_p = T.([0,1]); 
        #     Jplus = Jmap(true,p)'; Jminus = Jmap(false,p)'
            for m = covector_prop:-1:1
        #         s_p = (symv[m] ? Jplus : Jminus)*s_p;
                Jmap_conj!(s_p,symv[m],p)
            end
            s_p
        end
        get_covector(x,p,u) = begin s = get_covector(x,p); s / dot(s,u); end

        # kappa^rho
        u_dr_mean = zeros(T,Nsubs)
        LRTu_dr = zeros(T,Nsubs,K)

        for n in carerange
            nss = div(n-1-Nedg,persubs)+1
            u = view(uh,:,n); 
            p_dt = dt(Ith[n])
            wt = 1/norm(p_dt) # because we're sampling over points not intervals

            for (endpt, sgn) = ((Ith[n].p,-1),(Ith[n].q,1))
                s_p = get_covector(endpt,p,u)
                p_f = endpt;

                u_points = sgn * sign.(dot(-u,p_dt))
                X_p = u_points * dot(s_p,X(p_f)) * wt;
                u_dr_mean[nss] += X_p
                for k = 1:K
                    LRTu_dr[nss,k] += X_p*A(p_f)
                    p_f = smap(p_f,p)
                end
            end
        end
        LRTu_dr /= -persubs
        u_dr_mean /= -persubs;

        # kappa^l

        # function compute_u_dl()
        u_dl_mean = zeros(T,Nsubs)
        LRTu_dl = zeros(T,Nsubs,K); fwd_prop = covector_prop
        for n in carerange
            sgh[n] || continue
            nss = div(n-1-Nedg,persubs)+1
            zt = getsingulart(Ith[n])
            z = smap(Ith[n](zt),p)
            s_z = get_covector(z,p)
            sminus = Jmap(false,p)'*s_z; splus = Jmap(true,p)'*s_z
            u = uh[:,n]
            ds = (splus/dot(u,splus) - sminus/dot(u,sminus))
            ds *= sign(u[1]) # so our coords for the jump are in the direction of u

            # propagate singularity backwards - should go in lozi-map.jl
            sing_orbit = Array{Tuple{T,T}}(undef,fwd_prop+K-1)
            sing_orbit[fwd_prop] = Ith[n](zt)
            for m = 1:fwd_prop-1
                if iscrossing(Ith[n-m]) 
                    t_sg = getsingulart(Ith[n-m])
                    if Ith[n-m].t <= t_sg
                        zt = t_sg*zt
                    else
                        zt = t_sg + (1-t_sg)*zt
                    end
                end
                sing_orbit[fwd_prop-m] = Ith[n-m](zt)
            end
            # propagate singularity forwards
            for m = fwd_prop.+(1:K-1)
                sing_orbit[m] = smap(sing_orbit[m-1],p)
            end
            A_sing_orbit = A.(sing_orbit)

            wt = norm(dt(Ith[n]))
            X_sing_orbit = X.(sing_orbit)
            for m = fwd_prop:-1:1
                ts_index = n - fwd_prop + m
                Xp = dot(ds,X_sing_orbit[m]) / wt
                u_dl_mean[nss] += Xp
                for k = 1:K
                    LRTu_dl[nss,k] += Xp * A_sing_orbit[m+k-1]
                end
                Jmap_conj!(ds,Ith[ts_index-1](),p) #/ lyh[ts_index] # Δl gets shrunk by lyh but then we have to correct for sampling ???
            end
        end
        LRTu_dl /= -persubs # or sum(sgh[carerange])???
        u_dl_mean /= -persubs;
        #     LRTu_dl, u_dl_mean
        # end
        #return LRTs, LRTu_dX, LRTu_dr, LRTu_dl, LRTu_naive
        return LRTs+LRTu_dX+LRTu_dr+LRTu_dl
    end
end

pmap_container = pmap(do_the_response,epsv)

LRT = Array{T}(undef,Nsubs,K,length(epsv))

for i in eachindex(epsv)
    LRT[:,:,i] = pmap_container[i]
end

using JLD
save("DifferentSusceptibilities.jld","LRT",LRT,"epsv",epsv,"p0",p0,"N",N,"K",K)

==> simulations/Response.jl <==
using Distributed, JLD
addprocs(32)
@everywhere begin
    using Random, LinearAlgebra

    include("lozi-map.jl")
    const p = Float64.((180//100,35//100))

    const runs = 400
    const N = 2*10^8
    const epsv = -0.02:0.0002:0.02

    function longsim(ep)
        rsp = Array{Float64}(undef,runs)
        for r = 1:runs
            p_eps = (p[1],(1+ep)*p[2])
            x = 0.1rand(2)
            for i = 1:10000
                smap!(x,p_eps)
            end
            Asum = 0.
            for i = 1:N
                smap!(x,p_eps)
                Asum += A(x)
            end
            rsp[r] = Asum/N
        end
        return rsp
    end
end

# Calls run_response on each core and returns in an Array of crap
pmap_container = pmap(longsim,epsv)

# sorting the data in pmap_container
rsp = Array{Float64}(undef,runs,length(epsv))
for m in eachindex(epsv)
    rsp[:,m] = pmap_container[m]
end
save("Response.jld","rsp",rsp,"runs",runs,"N",N,"epsv",epsv)


==> simulations/Susceptibility.jl <==
using Distributed
addprocs(32)

@everywhere begin
    using Random, LinearAlgebra, Statistics, StatsBase

    include("lozi-map.jl")
    function mapslices_ith(f,A::Array{Ivl{T}}) where T
        fA = Array{T}(undef,2,size(A)...)
        for i in eachindex(A)
            fA[:,i...] = f(A[i]())
        end
        fA
    end

    setprecision(BigFloat,2precision(Float64))
    const T = BigFloat
    const p = T.((180//100,35//100))
    const prec = 1e-8 # how deterministically exact do we want to be

    const runs = 20nworkers()
    const N = 10^6; 
    const Nedg = 10000; 
    const Nsubs = 10; 
    const persubs = div(N,Nsubs); 
    const totalN = N + 2Nedg
    const carerange = Nedg .+(1:N)
    const lyapunov_exponents = [0.56,log(p[2])-0.56] #[0,log(p[2])] + mean(log.(lyh))*[1,-1]
    const K = min(92,round(Int,-log(eps(T))/lyapunov_exponents[1])) 
            # after the second part we don't trust the pushforward of the singular measure
            # and I don't think we'll get much meaningful after 80
    const covector_prop = round(Int,-log(prec)/sum(abs.(lyapunov_exponents)))
                # how far forward to propagate interval endpoints to get unstable covector

    vm(M) = vec(mean(M,dims=1))
    
    function do_the_response(whatever)
        It = Ivl((0.1rand(T),0.1rand(T)),(0.1rand(T),0.1rand(T)),rand(T))::Ivl{T}
        u = rand(T,2)
        for n = 1:Nedg
            u = Jmap(It,p)*u; u /= norm(u)
            It = smap(It,p)
        end
        Ith = Array{Ivl{T}}(undef,totalN)
        uh = Array{T}(undef,2,totalN)
        lyh = Array{T}(undef,totalN)
        sgh = BitArray(undef,totalN)
        for n = 1:totalN
            u = Jmap(It,p)*u; ly = norm(u); u /= ly
            It = smap(It,p)
            Ith[n] = It; uh[:,n] = u; lyh[n] = ly
            sgh[n] = iscrossing(It)
        end

        sh = Array{T}(undef,2,N+2Nedg)
        s = T.([0,1])
        for n in totalN:-1:1
            s = Jmap(Ith[n],p)'*s; s /= dot(s,uh[:,n])
            sh[:,n] = s
        end

        # xh = xh[:,carerange]; uh = uh[:,carerange]; sh = sh[:,carerange]

        Xh = mapslices_ith(X,Ith)
        Xh_uproj = [dot(sh[:,i],Xh[:,i]) for i = 1:totalN];

        LRTs = zeros(Nsubs,K)
        gradAh = mapslices_ith(gradA,Ith)
        Xuh = uh .* Xh_uproj'
        Xsh = Xh - Xuh
        for n in carerange
            nss = div(n-1-Nedg,persubs)+1
            Xsp = Xsh[:,n]
            for k = 1:K
                ind = n+k-1
                LRTs[nss,k] += dot(gradAh[:,ind],Xsp)
                Xsp = Jmap(Ith[ind],p)*Xsp
            end
        end
        LRTs /= persubs;
        stablegarbagestart = findlast(vec(std(LRTs,dims=1)).<prec/K)
        if ~isnothing(stablegarbagestart)
                LRTs[:,stablegarbagestart+1:end] .= 0
        end

        # What if we just did it by calculating it like with the stable part
        LRTu_naive = zeros(Nsubs,K)
        for n in carerange
            nss = div(n-1-Nedg,persubs)+1
            Xsp = Xuh[:,n]
            for k = 1:K
                ind = n+k-1
                LRTu_naive[nss,k] += dot(gradAh[:,ind],Xsp)
                Xsp = Jmap(Ith[ind],p)*Xsp
            end
        end
        LRTu_naive /= persubs;

        # kappa^X
        u_dX_mean = zeros(T,Nsubs)
        LRTu_dX = zeros(T,Nsubs,K)
        Ah = A.(call.(Ith))
        for n in carerange
            nss = div(n-1-Nedg,persubs)+1
            divXup = dot(sh[:,n],JX(Ith[n]()) * uh[:,n]) 
            u_dX_mean[nss] += divXup
            for k = 1:K
                ind = n+k-1
                LRTu_dX[nss,k] += Ah[ind]*divXup
            end
        end
        LRTu_dX /= -persubs;
        u_dX_mean /= -persubs;

        function get_covector(x,p)
            symv = BitArray(undef,covector_prop);
            for m = 1:covector_prop
                symv[m] = (x[1] > 0);
                x = smap(x,p);
            end
            s_p = T.([0,1]); 
        #     Jplus = Jmap(true,p)'; Jminus = Jmap(false,p)'
            for m = covector_prop:-1:1
        #         s_p = (symv[m] ? Jplus : Jminus)*s_p;
                Jmap_conj!(s_p,symv[m],p)
            end
            s_p
        end
        get_covector(x,p,u) = begin s = get_covector(x,p); s / dot(s,u); end

        # kappa^rho
        u_dr_mean = zeros(T,Nsubs)
        LRTu_dr = zeros(T,Nsubs,K)

        for n in carerange
            nss = div(n-1-Nedg,persubs)+1
            u = view(uh,:,n); 
            p_dt = dt(Ith[n])
            wt = 1/norm(p_dt) # because we're sampling over points not intervals

            for (endpt, sgn) = ((Ith[n].p,-1),(Ith[n].q,1))
                s_p = get_covector(endpt,p,u)
                p_f = endpt;

                u_points = sgn * sign.(dot(-u,p_dt))
                X_p = u_points * dot(s_p,X(p_f)) * wt;
                u_dr_mean[nss] += X_p
                for k = 1:K
                    LRTu_dr[nss,k] += X_p*A(p_f)
                    p_f = smap(p_f,p)
                end
            end
        end
        LRTu_dr /= -persubs
        u_dr_mean /= -persubs;

        # kappa^l

        # function compute_u_dl()
        u_dl_mean = zeros(T,Nsubs)
        LRTu_dl = zeros(T,Nsubs,K); fwd_prop = covector_prop
        for n in carerange
            sgh[n] || continue
            nss = div(n-1-Nedg,persubs)+1
            zt = getsingulart(Ith[n])
            z = smap(Ith[n](zt),p)
            s_z = get_covector(z,p)
            sminus = Jmap(false,p)'*s_z; splus = Jmap(true,p)'*s_z
            u = uh[:,n]
            ds = (splus/dot(u,splus) - sminus/dot(u,sminus))
            ds *= sign(u[1]) # so our coords for the jump are in the direction of u

            # propagate singularity backwards - should go in lozi-map.jl
            sing_orbit = Array{Tuple{T,T}}(undef,fwd_prop+K-1)
            sing_orbit[fwd_prop] = Ith[n](zt)
            for m = 1:fwd_prop-1
                if iscrossing(Ith[n-m]) 
                    t_sg = getsingulart(Ith[n-m])
                    if Ith[n-m].t <= t_sg
                        zt = t_sg*zt
                    else
                        zt = t_sg + (1-t_sg)*zt
                    end
                end
                sing_orbit[fwd_prop-m] = Ith[n-m](zt)
            end
            # propagate singularity forwards
            for m = fwd_prop.+(1:K-1)
                sing_orbit[m] = smap(sing_orbit[m-1],p)
            end
            A_sing_orbit = A.(sing_orbit)

            wt = norm(dt(Ith[n]))
            X_sing_orbit = X.(sing_orbit)
            for m = fwd_prop:-1:1
                ts_index = n - fwd_prop + m
                Xp = dot(ds,X_sing_orbit[m]) / wt
                u_dl_mean[nss] += Xp
                for k = 1:K
                    LRTu_dl[nss,k] += Xp * A_sing_orbit[m+k-1]
                end
                Jmap_conj!(ds,Ith[ts_index-1](),p) #/ lyh[ts_index] # Δl gets shrunk by lyh but then we have to correct for sampling ???
            end
        end
        LRTu_dl /= -persubs # or sum(sgh[carerange])???
        u_dl_mean /= -persubs;
        #     LRTu_dl, u_dl_mean
        # end
        #return LRTs, LRTu_dX, LRTu_dr, LRTu_dl, LRTu_naive
        return vm(LRTs), vm(LRTu_dX), vm(LRTu_dr), vm(LRTu_dl), vm(LRTu_naive)
    end
end

pmap_container = pmap(do_the_response,fill(NaN,runs))

LRTs = Array{T}(undef,K,runs)
LRTu_dX = Array{T}(undef,K,runs)
LRTu_dr = Array{T}(undef,K,runs)
LRTu_dl = Array{T}(undef,K,runs)
LRTu_naive = Array{T}(undef,K,runs)

for i = 1:runs
    LRTs[:,i], LRTu_dX[:,i], LRTu_dr[:,i], LRTu_dl[:,i], LRTu_naive[:,i] = pmap_container[i]
end

using JLD
save("Susceptibility.jld","LRTs",LRTs,"LRTu_dX",LRTu_dX,"LRTu_dr",LRTu_dr,"LRTu_dl",LRTu_dl,"LRTu_naive",LRTu_naive,"p",p,"N",N,"K",K)

==> simulations/cool-intervals.jl <==
using LinearAlgebra, IntervalArithmetic
include("lozi-map.jl")
# given a directed interval I⃗ this map uses I⃗  to obtain a (weighted)
# sample point from the conditional measure on the singular line if possible.
# Then it chooses a child of I⃗ appropriately so one has a sample from the SRB measure.
# It does this in a progressively rotated coordinate frame to avoid floating
# point roundoff blowing up as usually happens with chaotic systems. Which is cool

randtype(::Type{T}) where T = T
randtype(::Type{Interval{T}}) where T = T
rf(x) = Float64(x)
IntervalArithmetic.mid(x::Number) = x

# Is = edgepoints of interval in rotated coordinates
# Q = rotation matrix
function cool_intervals(Is::Matrix{T},Q::Matrix{T},p::Tuple{T,T}) where T
    ell_perp = Q[1,:]' # = top row of Q
    ell = Q[2,:]
    x1vals = ell_perp * Is # true first coordinates of interval edgepoints
    if sign(x1vals[1]) != sign(x1vals[2]) # i.e. on different pieces of the map
        t = 1/(1-x1vals[2]/x1vals[1]) # = t_* in the paper
        midt = mid(t)
        piece_rand = rand(randtype(T)) # will determine which piece to pick
        if piece_rand < midt # take the start point's branch
            ind = 2
        elseif piece_rand > midt # take the end point's branch
            ind = 1
        else # if piece_rand and midt overlap
            error("Not sure which branch to choose: we didn't expect this to ever happen")
        end
        Is[2,ind] = (Is[2,1]+Is[2,2])/2 # I[2,1] and I[2,2] should be the same
        Is[1,ind] = Is[2,ind] * ell[1]/ell[2] # the new endpoint lies on a line
        c = Is[2,ind]/Q[1,1] # (0,c) is the point on the singular line
        cw = #1/norm(Is[:,1]-Is[:,2])# norm is for σ̂
             1/abs(Q[1,1]*(Is[1,1]-Is[1,2])) # this is for ρ_S = cond measure
             #cw is the weight of the sample
#         println(diam(I[1,ind]))
    else
        c = T(NaN); cw = T(NaN)
    end
#     println(I, sign(x1vals[1]) != sign(x1vals[2]))

# apply the map to get the new interval
    QR = Jmap(sum(ell_perp * Is)>0,p)*Q
    qrat = (QR[2,1]/QR[1,1]); qratsq = qrat * qrat
    q1 = sign(QR[1,1])/sqrt(1+qratsq)
    q2 = sign(QR[2,1])/sqrt(1+1/qratsq)
    Q = [q1 -q2; q2 q1]
    R = Array{T}(undef,2,2)
    R[1,1] = sqrt(QR[1,1]*QR[1,1]+QR[2,1]*QR[2,1]); R[2,1] = 0; R[:,2] = Q'*QR[:,2]
    Is = R*Is .+ Q[1,:]
    Is, Q, c, cw
end


==> simulations/lozi-map.jl <==
const d = 2

smap(x::Tuple,p) = (1 + x[2] - p[1]*abs(x[1]), p[2]*x[1])
function smap!(x,p)
    x[1], x[2] = 1 + x[2] - p[1]*abs(x[1]), p[2]*x[1]
    x
end

function smap_inv!(x,p)
    x[1], x[2] = x[2]/p[2], -1 + x[1] + p[1]*abs(x[2])/p[2]
    x
end

function Jmap(b::Bool,p::Tuple{T,T}) where T
    J = Array{T}(undef,2,2)
    J[1,1] = flipsign(p[1],b ? -1 : 1)
    J[2,1] = p[2]
    J[1,2] = 1
    J[2,2] = 0
    J
#     T[flipsign(p[1],b ? -1 : 1) 1; p[2] 0]
end
Jmap(x,p) = Jmap(x[1]>0,p)

function Jmap_conj!(v::Array{T,1},b::Bool,p::Tuple{T,T}) where T
    v[1],v[2] = flipsign(p[1]*v[1],b ? -1 : 1)+ p[2]*v[2], v[1]
    v
end
Jmap_conj!(v,b,p) = Jmap_conj!(v,b[1]>0,p)

function Jmap!(v::Array{T,1},b::Bool,p::Tuple{T,T}) where T
    v[1],v[2] = flipsign(p[1]*v[1],b ? -1 : 1)+ v[2], p[2]*v[1]
    v
end
Jmap!(v,b,p) = Jmap!(v,b[1]>0,p)


A(x) = x[1]#x[2]^2
gradA(x) = [1,0]#[0,2x[2]]
X(x) = [0,x[2]]
JX(x) = [0 0; 0 1]

## INTERVALS
struct Ivl{T}
    p::Tuple{T,T}
    q::Tuple{T,T}
    t::T
end
getx1(i::Ivl,s=i.t) = (1-s)*i.p[1]+s*i.q[1]
getx2(i::Ivl,s=i.t) = (1-s)*i.p[2]+s*i.q[2]
(i::Ivl)(s=i.t) = (getx1(i,s),getx2(i,s))
call(i::Ivl,s=i.t) = i(s)
vecp(i::Ivl{T}) where T = T[i.p[1],i.p[2]]
vecq(i::Ivl{T}) where T = T[i.q[1],i.q[2]]
vecx(i::Ivl{T}) where T = T[i()...]
dt(i) = (i.q[1]-i.p[1],i.q[2]-i.p[2])
iscrossing(i) = (sign(i.p[1]) != sign(i.q[1]))
getsingulart(i) = i.p[1]/(i.p[1] - i.q[1])


function smap(i::Ivl,p)
    if iscrossing(i)
        zpt = getsingulart(i)
        zpt_fp = smap(i(zpt),p)
        if i.t <= zpt
            return Ivl(smap(i.p,p),zpt_fp,i.t/zpt)
        else
            return Ivl(zpt_fp,smap(i.q,p),(i.t-zpt)/(1-zpt))
        end
    else
        return Ivl(smap(i.p,p),smap(i.q,p),i.t)
    end
end
Jmap(i::Ivl,p) = Jmap(i(),p)

function backprop_localunstable(i::Ivl,t_wu,p)
    if iscrossing(i)
        t_sg = getsingulart(i)
        return (i.t <= t_sg) ? t_sg*t_wu : t_sg + (1-t_sg)*t_wu
    else
        return t_wu
    end
end


==> workbooks/.ipynb_checkpoints/Baker-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "using Random, PyPlot, Statistics\n",
    "using LinearAlgebra"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "psi (generic function with 1 method)"
      ]
     },
     "execution_count": 64,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "const a = 0.15\n",
    "const k = 4\n",
    "const b = 0.35, 0.5, 0.15,0.7\n",
    "v(i,y) = expm1(a*y + b[i])/expm1(1)\n",
    "f(x,y) = (mod(k*x,1), v(floor(Int,x),y));\n",
    "psi(y) = 0.2+2*(y-0.4)^2 + expm1((y-0.4)^3)/6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {},
   "outputs": [],
   "source": [
    "N = 4000\n",
    "nu0h = Array{Float64}(undef,N)\n",
    "\n",
    "y = 1.0\n",
    "for i = 1:1000\n",
    "    y = v(rand(1:k),y)\n",
    "end\n",
    "for i = 1:N\n",
    "    y = v(rand(1:k),y)\n",
    "    nu0h[i] = y\n",
    "end\n",
    "\n",
    "nu0h = nu0h[1:300]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "theattractor (generic function with 1 method)"
      ]
     },
     "execution_count": 53,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function squareguy()\n",
    "    gca().set_aspect(\"equal\")\n",
    "    xlabel(\"\\$x\\$\"); ylabel(\"\\$y\\$\")\n",
    "    xticks((0:k)/k,[\"\\$0\\$\";fill(\"\",k-1);\"\\$1\\$\"]); yticks([0,1],[\"\\$0\\$\",\"\\$1\\$\"])\n",
    "    xlim(0,1);ylim(0,1)\n",
    "end\n",
    "function theattractor()\n",
    "    lines = [[0 nu0h[i]; 1 nu0h[i]] for i = 1:500]\n",
    "    attractor = matplotlib.collections.LineCollection(lines,\n",
    "            linewidth=0.5,alpha=0.1,zorder=1,color=\"k\")\n",
    "    gca().add_collection(attractor)\n",
    "    plot([0],[0],alpha=0); yl = ylim() # plotting something quite dummy just to get the attractor's ylim\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "search: \u001b[0m\u001b[1mm\u001b[22m\u001b[0m\u001b[1ma\u001b[22m\u001b[0m\u001b[1mp\u001b[22m\u001b[0m\u001b[1ms\u001b[22m\u001b[0m\u001b[1ml\u001b[22m\u001b[0m\u001b[1mi\u001b[22m\u001b[0m\u001b[1mc\u001b[22m\u001b[0m\u001b[1me\u001b[22m\u001b[0m\u001b[1ms\u001b[22m\n",
      "\n"
     ]
    }
   ],
   "source": [
    "?mapslices"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {},
   "outputs": [
    {
     "ename": "BoundsError",
     "evalue": "\u001b[91mBoundsError: attempt to access (0.35, 0.5, 0.15, 0.7)\u001b[39m\n\u001b[91m  at index [0]\u001b[39m",
     "output_type": "error",
     "traceback": [
      "\u001b[91mBoundsError: attempt to access (0.35, 0.5, 0.15, 0.7)\u001b[39m\n\u001b[91m  at index [0]\u001b[39m",
      "",
      "Stacktrace:",
      " [1] getindex at ./tuple.jl:24 [inlined]",
      " [2] v at ./In[64]:4 [inlined]",
      " [3] f(::Float64, ::Float64) at ./In[64]:5",
      " [4] _broadcast_getindex_evalf at ./broadcast.jl:631 [inlined]",
      " [5] _broadcast_getindex at ./broadcast.jl:604 [inlined]",
      " [6] getindex at ./broadcast.jl:564 [inlined]",
      " [7] macro expansion at ./broadcast.jl:910 [inlined]",
      " [8] macro expansion at ./simdloop.jl:77 [inlined]",
      " [9] copyto! at ./broadcast.jl:909 [inlined]",
      " [10] copyto! at ./broadcast.jl:864 [inlined]",
      " [11] copy at ./broadcast.jl:840 [inlined]",
      " [12] materialize(::Base.Broadcast.Broadcasted{Base.Broadcast.DefaultArrayStyle{1},Nothing,typeof(f),Tuple{Base.Broadcast.Broadcasted{Base.Broadcast.DefaultArrayStyle{1},Nothing,typeof(psi),Tuple{Array{Float64,1}}},Array{Float64,1}}}) at ./broadcast.jl:820",
      " [13] top-level scope at In[65]:18"
     ]
    }
   ],
   "source": [
    "figure(figsize=(5.7,4))\n",
    "cols = \"C\".*string.([0,2,3,5])\n",
    "subplot(131)\n",
    "for i = 1:4\n",
    "fill_between([(i-1)/4,i/4],[0,0],[1,1],fc=cols[i],alpha=0.3)\n",
    "end\n",
    "    plot(psi.(0:0.01:1),0:0.01:1,\"C4\",label=\"\\$\\\\mathcal{S}\\$\",zorder=1); ylim(yl)\n",
    "    #xlim((xlim()[2]-xlim()[1])/2*[-1,1])\n",
    "    scatter(singpts[:,1],singpts[:,2],c=\"C1\",s=1,zorder=3)\n",
    "\n",
    "theattractor()\n",
    "squareguy()\n",
    "\n",
    "subplot(132)\n",
    "for i = 1:4\n",
    "fill_betweenx([v(i,0),v(i,1)],[0,0],[1,1],fc=cols[i],alpha=0.3)\n",
    "end\n",
    "#     plot(psi.(0:0.01:1),0:0.01:1,\"C4\",label=\"\\$b(\\\\mathcal{S})\\$\",zorder=1); ylim(yl)\n",
    "    #xlim((xlim()[2]-xlim()[1])/2*[-1,1])\n",
    "fsingpts = f.(psi.(nu0h),nu0h)\n",
    "    scatter([:,1],singpts[:,2],c=\"C1\",s=1,zorder=3)\n",
    "\n",
    "theattractor()\n",
    "squareguy()\n",
    "\n",
    "subplot(133)\n",
    "theattractor()\n",
    "    plot(psi.(0:0.01:1),0:0.01:1,\"C4\",label=\"\\$\\\\mathcal{S}\\$\",zorder=1); ylim(yl)\n",
    "    #xlim((xlim()[2]-xlim()[1])/2*[-1,1])\n",
    "    scatter(psi.(nu0h[1:300]),nu0h[1:300],c=\"C1\",s=1,zorder=3)\n",
    "squareguy()\n",
    "\n",
    "tight_layout()\n",
    "# savefig(\"../figures/Baker.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "1-element Array{PyCall.PyObject,1}:\n",
       " PyObject <matplotlib.lines.Line2D object at 0x7f5923e8aca0>"
      ]
     },
     "execution_count": 55,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plot([0,1],[0,0],\"C6\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.3755555555555556"
      ]
     },
     "execution_count": 32,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "2/9*1.3^2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.4.1",
   "language": "julia",
   "name": "julia-1.4"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.4.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> workbooks/.ipynb_checkpoints/CondMeasure-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 118,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "WARNING: redefining constant p\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "cool_intervals (generic function with 1 method)"
      ]
     },
     "execution_count": 118,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using Random, PyPlot\n",
    "using LinearAlgebra\n",
    "\n",
    "const T = Float64 # just getting the picture\n",
    "const p = T.((180//100,35//100))\n",
    "\n",
    "include(\"../simulations/cool-intervals.jl\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 119,
   "metadata": {},
   "outputs": [],
   "source": [
    "# start with the backward-invariant unstable manifold between w_0 and w_1\n",
    "beta = (p[1]-sqrt(p[1]^2+4p[2]))/2; alpha = -beta/(1+beta)\n",
    "x_ref_end = -alpha/beta; x_ref_start = 1-p[1]*x_ref_end\n",
    "Q = [1 -beta; beta 1]/sqrt(1+beta*beta)\n",
    "Is = Q[2,:]*alpha .+ sqrt(1+beta*beta)*T.([1,0])*[x_ref_start x_ref_end]\n",
    "\n",
    "# spinup\n",
    "for i = 1:10000\n",
    "    Is, Q, c, cw = cool_intervals(Is,Q,p)\n",
    "end\n",
    "\n",
    "attractor_endpts = Array{Float64}(undef,2,2,4000)\n",
    "for i = 1:4000\n",
    "    Is, Q, c, cw = cool_intervals(Is,Q,p)\n",
    "    attractor_endpts[:,:,i] = Float64.(mid.(Q*Is))\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 120,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "([0.845405465482409, 0.0], [0.1587546855216021, -0.12153827733889831])"
      ]
     },
     "execution_count": 120,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "n = 2; k = 1\n",
    "attractor_endpts[:,k,n+1], smap!(deepcopy(attractor_endpts[:,k,n]),p)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 122,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 550x200 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "lines = [Float64.(mid.(attractor_endpts[:,:,i]')) for i = 1:500]\n",
    "lwl = [1 ./norm(l[1,:] - l[2,:]) for l in lines]; lwl /= 3mean(lwl); lwl = min.(lwl,1)\n",
    "figure(figsize=(5.5,2))\n",
    "attractor = matplotlib.collections.LineCollection(lines,\n",
    "        linewidth=1.0,colors=[zeros(length(lines),3) lwl],zorder=1,label=\"Attractor \\$\\\\Lambda\\$\")\n",
    "gca().add_collection(attractor)\n",
    "plot([0,0],[-10,10],\"C4\",label=\"\\$\\\\mathcal{S}\\$\",zorder=1); ylim(-0.7076475276167904, 0.7374277623133827)\n",
    "#xlim((xlim()[2]-xlim()[1])/2*[-1,1])\n",
    "\n",
    "ccone = (p[1] - sqrt(p[1]^2 - 4p[2]))/2+0.1\n",
    "for (leg,px,py) = [(true,xlim()[1]/2,0),(false,xlim()[2]/2,0)]\n",
    "    xdisp = (-0.4:0.05:0.4)\n",
    "    fill_between(px .+ xdisp, py .- xdisp*ccone,py .+ xdisp*ccone,color=\"C3\",alpha=0.5,linewidth=0)\n",
    "    plot(px .+ xdisp, py .- xdisp*ccone,color=\"C3\")\n",
    "    plot(px .+ xdisp, py .+ xdisp*ccone,color=\"C3\")\n",
    "\n",
    "    ang = Jmap(px>0,p)\\[ccone ccone;-1 1]\n",
    "    relang = ang[1,:]./ang[2,:]\n",
    "    fill_betweenx(py .+ xdisp, px .+ xdisp * relang[1], px .+ xdisp * relang[2],color=\"C9\",alpha=0.5,linewidth=0)\n",
    "    plot(px .+ xdisp * relang[1], py .+ xdisp ,color=\"C9\")\n",
    "    plot(px .+ xdisp * relang[2], py .+ xdisp,color=\"C9\")\n",
    "\n",
    "end\n",
    "\n",
    "gca().set_aspect(\"equal\")\n",
    "xlabel(\"\\$x\\$\"); ylabel(\"\\$y\\$\")\n",
    "xticks([]); yticks([])\n",
    "tight_layout()\n",
    "savefig(\"../figures/Cones.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 92,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.6433981132056603"
      ]
     },
     "execution_count": 92,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ccone"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.4.1",
   "language": "julia",
   "name": "julia-1.4"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.4.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> workbooks/.ipynb_checkpoints/Cones-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "cool_intervals (generic function with 1 method)"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using Random, PyPlot, Statistics\n",
    "using LinearAlgebra\n",
    "\n",
    "const T = Float64 # just getting the picture\n",
    "const p = T.((180//100,35//100))\n",
    "\n",
    "include(\"../simulations/cool-intervals.jl\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "# start with the backward-invariant unstable manifold between w_0 and w_1\n",
    "beta = (p[1]-sqrt(p[1]^2+4p[2]))/2; alpha = -beta/(1+beta)\n",
    "x_ref_end = -alpha/beta; x_ref_start = 1-p[1]*x_ref_end\n",
    "Q = [1 -beta; beta 1]/sqrt(1+beta*beta)\n",
    "Is = Q[2,:]*alpha .+ sqrt(1+beta*beta)*T.([1,0])*[x_ref_start x_ref_end]\n",
    "\n",
    "# spinup\n",
    "for i = 1:10000\n",
    "    Is, Q, c, cw = cool_intervals(Is,Q,p)\n",
    "end\n",
    "\n",
    "attractor_endpts = Array{Float64}(undef,2,2,4000)\n",
    "for i = 1:4000\n",
    "    Is, Q, c, cw = cool_intervals(Is,Q,p)\n",
    "    attractor_endpts[:,:,i] = Float64.(mid.(Q*Is))\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "([1.2015928500683095, 0.0], [0.656331837234344, -0.11730482440912225])"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "n = 2; k = 1\n",
    "attractor_endpts[:,k,n+1], smap!(deepcopy(attractor_endpts[:,k,n]),p)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "4-element Array{String,1}:\n",
       " \"\\\\\"\n",
       " \"/\"\n",
       " \"+\"\n",
       " \"o\""
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "hashlist = [\"\\\\\",\"/\",\"+\",\"o\"]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 500x200 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "lines = [Float64.(mid.(attractor_endpts[:,:,i]')) for i = 1:500]\n",
    "lwl = [1 ./norm(l[1,:] - l[2,:]) for l in lines]; lwl /= 3mean(lwl); lwl = min.(lwl,1)\n",
    "figure(figsize=(5,2))\n",
    "\n",
    "# Domain\n",
    "w0 = [2/(2+p[1]-sqrt(p[1]^2+4p[2]))+0.02,0]; w1 = smap!(copy(w0),p); w2 = smap!(copy(w1),p)\n",
    "gca().add_patch(matplotlib.patches.Polygon([w0 w1 w2]',zorder=0,alpha=0.2,fc=\"C2\",ec=\"C2\"))\n",
    "\n",
    "# Attractor\n",
    "attractor = matplotlib.collections.LineCollection(lines,\n",
    "        linewidth=0.5,colors=[zeros(length(lines),3) lwl],zorder=1,label=\"Attractor \\$\\\\Lambda\\$\")\n",
    "gca().add_collection(attractor)\n",
    "plot([0],[0],c=[0,0,0,0]); yl = ylim() # plotting something quite dummy just to get the attractor's ylim\n",
    "\n",
    "# Singular line\n",
    "plot([0,0],[-10,10],\"C4\",label=\"\\$\\\\mathcal{S}\\$\",zorder=1); ylim(yl)\n",
    "#xlim((xlim()[2]-xlim()[1])/2*[-1,1])\n",
    "\n",
    "#Cones\n",
    "ccone = (p[1] - sqrt(p[1]^2 - 4p[2]))/2+0.1\n",
    "for (leg,px,py,shatch) = [(true,xlim()[1]*0.63,-0.1,\"\\\\\\\\\\\\\\\\\"),(false,xlim()[2]*0.32,-0.1,\"////////\")]\n",
    "    xdisp = (0:0.05:0.5)\n",
    "    fill_between(px .+ xdisp, py .- xdisp*ccone,py .+ xdisp*ccone,\n",
    "        color=\"C3\",alpha=0.5,linewidth=0, hatch=\"--\")\n",
    "    plot(px .+ xdisp, py .- xdisp*ccone,color=\"C3\")\n",
    "    plot(px .+ xdisp, py .+ xdisp*ccone,color=\"C3\")\n",
    "\n",
    "    ang = Jmap(px>0,p)\\[ccone ccone;-1 1]\n",
    "    relang = ang[1,:]./ang[2,:]\n",
    "    fill_betweenx(py .+ xdisp, px .+ xdisp * relang[1], px .+ xdisp * relang[2],\n",
    "        color=\"C9\",alpha=0.5,linewidth=0,hatch=shatch)\n",
    "    plot(px .+ xdisp * relang[1], py .+ xdisp ,color=\"C9\")\n",
    "    plot(px .+ xdisp * relang[2], py .+ xdisp,color=\"C9\")\n",
    "end\n",
    "\n",
    "\n",
    "gca().set_aspect(\"equal\")\n",
    "xlabel(\"\\$x\\$\"); ylabel(\"\\$y\\$\")\n",
    "# xticks([]); yticks([])\n",
    "yticks(-0.4:0.4:0.4)\n",
    "tight_layout()\n",
    "savefig(\"../figures/Cones.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "([1.2171921737385665, -7.771561172376095e-17], [-1.2232078900279277, 0.4322904230609859])"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ww05 = ww0 - ww0[1]/(ww0[1]-ww1[1])*(ww0-ww1)\n",
    "smap!(copy(ww05),p), ww1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "(-0.4711434207383127, 0.47531108228952396)"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ww0 = w0 .+ [0.02,0]; ww1 = smap!(copy(ww0),p); ww2 = smap!(copy(ww1),p)\n",
    "gca().add_patch(matplotlib.patches.Polygon([ww0 ww1 ww2]',zorder=0,alpha=0.2,fc=\"C2\",ec=\"C2\"))\n",
    "scatter(smap!(copy(ww2),p)...)\n",
    "\n",
    "attractor = matplotlib.collections.LineCollection(lines,\n",
    "        linewidth=1.0,colors=[zeros(length(lines),3) lwl],zorder=1,label=\"Attractor \\$\\\\Lambda\\$\")\n",
    "gca().add_collection(attractor)\n",
    "plot([0],[0],c=[0,0,0,0]); yl = ylim() # plotting something quite dummy just to get the attractor's ylim\n",
    "\n",
    "# Singular line\n",
    "plot([0,0],[-10,10],\"C4\",label=\"\\$\\\\mathcal{S}\\$\",zorder=1); ylim(yl)\n",
    "#xlim((xlim()[2]-xlim()[1])/2*[-1,1])\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.4.1",
   "language": "julia",
   "name": "julia-1.4"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.4.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> workbooks/.ipynb_checkpoints/Conjecture2-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "using PyPlot, JLD, IntervalArithmetic, Statistics, StatsBase, Distributions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "figure(figsize=(5,3))\n",
    "for (fname,scale,label) = [(\"\",2,\"\\$A(x,y) = 2x\\$\"),(\"-hat\",1,\"\\$A(x,y) = \\\\mathbb{1}_{x>0}\\$\")]\n",
    "    L = load(\"../../lozi-paper/simulations/Conjecture2$fname.jld\")\n",
    "    correlf = scale*Interval{Float64}.(L[\"trespv\"] .- L[\"tobsv\"] .* L[\"wrespv\"])\n",
    "    correlf_m = vec(mean(correlf,dims=1))\n",
    "    correlf_s = vec(mapslices(sem,correlf,dims=1))\n",
    "    correlf_ci = quantile(TDist(99),1-0.1/120) * correlf_s\n",
    "    errorbar(0:L[\"K\"]-1,abs.(mid.(abs.(correlf_m))),sup.(correlf_ci),label=label)\n",
    "    fill_between(0:L[\"K\"]-1,inf.(abs.(correlf_m)),sup.(abs.(correlf_m)))\n",
    "end\n",
    "\n",
    "semilogy()\n",
    "xlim(0,100); ylim(ymin=30ylim()[1])\n",
    "xlabel(\"\\$n\\$\"); ylabel(\"\\$|\\\\sigma_0(A\\\\circ f^n) - \\\\sigma_0(1)\\\\rho_f(A)|\\$\")\n",
    "# yticks([1e-6,1e-4,1e-2,1])\n",
    "plt.text(0.01,0.01,\"\\$a = 1.7, b = 0.35\\$\",transform=gca().transAxes)\n",
    "legend()\n",
    "tight_layout()\n",
    "savefig(\"../figures/Conjecture2.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.6.0-rc1",
   "language": "julia",
   "name": "julia-1.6"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.6.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> workbooks/.ipynb_checkpoints/Response-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "using PyPlot, Random, LinearAlgebra, Statistics, StatsBase, JLD\n",
    "using PyCall\n",
    "inset_locator = pyimport(\"mpl_toolkits.axes_grid1.inset_locator\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "mapslices_ith (generic function with 1 method)"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "include(\"../simulations/lozi-map.jl\")\n",
    "function mapslices_ith(f,A::Array{Ivl{T}}) where T\n",
    "    fA = Array{T}(undef,2,size(A)...)\n",
    "    for i in eachindex(A)\n",
    "        fA[:,i...] = f(A[i]())\n",
    "    end\n",
    "    fA\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(1.8, 0.35)"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "const T = Float64\n",
    "const p = T.((180//100,35//100))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(-0.17491209689115567, 0.0006518844277665697)"
      ]
     },
     "execution_count": 62,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "stabledim =  0.2587\n",
    "\n",
    "# Pulling from history\n",
    "mtotalLRTs = [-0.175124207137731101865687812927555, \n",
    "    -0.174869674841840573116631463453989]\n",
    "stotalLRTs = [0.0014806439943064411093120235309820,\n",
    "    0.000724044540620202379147998511211329]\n",
    "samplesize = [4e5, 2e6]\n",
    "mtotalLRT = sum(mtotalLRTs.*samplesize)/sum(samplesize)\n",
    "stotalLRT = norm(stotalLRTs.*samplesize)/sum(samplesize)\n",
    "mtotalLRT, stotalLRT"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [],
   "source": [
    "#### JUST TO CHECK THE RESPONSE"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 96,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "┌ Warning: JLD incorrectly extends FileIO functions (see FileIO documentation)\n",
      "└ @ FileIO /home/cwormell/.julia/packages/FileIO/FUXWu/src/loadsave.jl:217\n"
     ]
    }
   ],
   "source": [
    "large_epsv = -0.1:0.001:0.1\n",
    "large_rsp = Array{Float64}(undef,10,length(large_epsv))\n",
    "for (m, ep) in enumerate(large_epsv)\n",
    "    for r = 1:10\n",
    "        p_eps = (p[1],(1+ep)*p[2])\n",
    "        x = 0.25rand(2)\n",
    "        for i = 1:10000\n",
    "            smap!(x,p_eps)\n",
    "        end\n",
    "        Asum = 0.\n",
    "        for i = 1:10^7\n",
    "            smap!(x,p_eps)\n",
    "            Asum += A(x)\n",
    "        end\n",
    "        large_rsp[r,m] = Asum/10^7\n",
    "    end\n",
    "end\n",
    "save(\"../simulations/LargeResponse.jld\",\"large_rsp\",large_rsp,\"large_epsv\",large_epsv,\"p\",p)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 98,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "3-element Array{Symbol,1}:\n",
       " :large_epsv\n",
       " :large_rsp\n",
       " :p"
      ]
     },
     "execution_count": 98,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "@load \"../simulations/Response.jld\"\n",
    "@load \"../simulations/LargeResponse.jld\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 145,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 500x250 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "figure(1,figsize=(5,2.5))\n",
    "trueresp = errorbar(large_epsv,vec(mean(large_rsp,dims=1)),2vec(mapslices(sem,large_rsp,dims=1)),c=\"k\")\n",
    "large_zeroi = findall(large_epsv.==0)\n",
    "predicted_response = mean(large_rsp[:,large_zeroi]) .+ mtotalLRT*large_epsv\n",
    "linresp = errorbar(large_epsv,predicted_response,2hypot.(sem(large_rsp[:,large_zeroi]),large_epsv*stotalLRT))\n",
    "holderresp = fill_between(large_epsv,predicted_response-0.15abs.(large_epsv).^(1+stabledim),\n",
    "                        predicted_response+0.15abs.(large_epsv).^(1+stabledim),alpha=0.3,fc=\"C2\")\n",
    "\n",
    "xlim(extrema(large_epsv)); xticks(-0.1:0.05:0.1)\n",
    "xlabel(\"\\$\\\\varepsilon\\$\"); ylabel(\"\\$\\\\int A\\\\,\\\\mathrm{d}\\\\rho_\\\\varepsilon\\$\")\n",
    "legend([trueresp,linresp,holderresp],[\"True response\",\"Linear approx.\",\"\\$C^{1+d_s}\\$ window\"])\n",
    "tight_layout()\n",
    "savefig(\"../figures/Response.pdf\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 147,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 500x300 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# littleaxes = inset_locator.inset_axes(gca(), width=\"50%\", height=\"40%\", loc=3)\n",
    "figure(2,figsize=(5,3))\n",
    "zeroi = findall(epsv.==0)\n",
    "trueresp = errorbar(epsv,vec(mean(rsp,dims=1)) .- mean(rsp[:,zeroi]) .- mtotalLRT*epsv,\n",
    "        2hypot.(sem(rsp[:,zeroi]),epsv*stotalLRT,vec(mapslices(sem,rsp,dims=1))),c=\"k\")\n",
    "linresp = plot(epsv,zeros(size(epsv)),\"C0--\")[1]\n",
    "holderresp = fill_between(epsv,-0.15abs.(epsv).^(1+stabledim),0.15abs.(epsv).^(1+stabledim),alpha=0.3,fc=\"C2\")\n",
    "xlim(extrema(epsv)); xticks(-0.02:0.01:0.02)\n",
    "legend((trueresp,linresp,holderresp),(\"True response\",\"Linear approx.\",\"\\$C^{1+d_s}\\$ window\"))\n",
    "xlabel(\"\\$\\\\varepsilon\\$\"); ylabel(\"Deviation from lin. response\")\n",
    "tight_layout()\n",
    "savefig(\"../figures/ResponseDeviation.pdf\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "@webio": {
   "lastCommId": null,
   "lastKernelId": null
  },
  "kernelspec": {
   "display_name": "Julia 1.4.1",
   "language": "julia",
   "name": "julia-1.4"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.4.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> workbooks/.ipynb_checkpoints/Susceptibility-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "using PyPlot, Random, LinearAlgebra, Statistics, StatsBase"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "mapslices_ith (generic function with 1 method)"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function mapslices_ith(f,A::Array{Ivl{T}}) where T\n",
    "    fA = Array{T}(undef,2,size(A)...)\n",
    "    for i in eachindex(A)\n",
    "        fA[:,i...] = f(A[i]())\n",
    "    end\n",
    "    fA\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "WARNING: redefinition of constant p. This may fail, cause incorrect answers, or produce other errors.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "1.0e-8"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "setprecision(BigFloat,2precision(Float64))\n",
    "const T = BigFloat\n",
    "const p = T.((180//100,35//100))\n",
    "const prec = 1e-8"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "WARNING: redefinition of constant p. This may fail, cause incorrect answers, or produce other errors.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "8-element Vector{Symbol}:\n",
       " :K\n",
       " :LRTs\n",
       " :LRTu_dX\n",
       " :LRTu_dl\n",
       " :LRTu_dr\n",
       " :LRTu_naive\n",
       " :N\n",
       " :p"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using JLD\n",
    "@load \"../simulations/Susceptibility.jld\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {
    "collapsed": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "92×315 Array{BigFloat,2}:\n",
       "  0.0413683     0.0413854     0.0415686    …   0.0416713     0.0410313\n",
       "  0.049922      0.0497763     0.0499986        0.0501946     0.0496519\n",
       " -0.0487878    -0.0491266    -0.0495002       -0.0508016    -0.0488124\n",
       " -0.0622013    -0.0612129    -0.0616082       -0.059558     -0.0623523\n",
       " -0.0342132    -0.0310377    -0.0313084       -0.035481     -0.0289579\n",
       " -0.0511174    -0.0551531    -0.050613     …  -0.0503624    -0.0559163\n",
       "  0.0211776     0.00941135    0.0164345        0.0312077     0.0203658\n",
       " -0.0121971    -0.0481217    -0.0484368       -0.0573889    -0.0455959\n",
       "  0.0819607     0.106789      0.0841946        0.0760772     0.101514\n",
       " -0.0464781    -0.0167983    -0.0442852        0.0127895    -0.0867467\n",
       " -0.0208919    -0.178282     -0.133823     …  -0.107681      0.0399858\n",
       "  0.000793387   0.209816      0.203051         0.12054       0.0977922\n",
       " -0.188888     -0.325077      0.0209679       -0.143727     -0.237004\n",
       "  ⋮                                        ⋱                \n",
       " -2.15845e+16   1.087e+16     7.42346e+15  …   1.78904e+16  -1.18512e+16\n",
       "  4.61321e+16   1.25833e+16   3.52698e+14     -2.50115e+16   1.01402e+16\n",
       " -8.48382e+16   6.38171e+16  -1.73165e+16     -2.59931e+16   9.4445e+16\n",
       "  2.51141e+16  -4.4412e+16   -2.54112e+17      1.18824e+17  -2.37649e+16\n",
       "  4.45689e+17  -5.9776e+16   -1.14556e+17     -1.64534e+17  -4.79749e+16\n",
       " -1.88075e+17   2.38273e+17   2.59437e+17  …  -5.48191e+17   7.93474e+17\n",
       "  3.59632e+17  -2.23601e+17   6.46757e+17     -9.42623e+17  -1.1702e+18\n",
       " -1.94352e+18   2.23535e+18   2.90073e+17      1.0553e+18   -1.76904e+18\n",
       " -4.20857e+18  -1.45854e+18  -4.95737e+18      2.85656e+18   1.65959e+18\n",
       "  9.42527e+18  -2.30924e+18  -1.486e+18       -6.98515e+17  -1.70517e+18\n",
       " -6.49586e+17   8.67236e+18   1.05256e+18  …  -5.04792e+18   4.97881e+18\n",
       "  8.02839e+18  -5.5332e+18    7.57906e+18     -1.02887e+19   1.04305e+19"
      ]
     },
     "execution_count": 31,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# notfukt = findall(isfinite.(LRTs[1,:]))\n",
    "# LRTs = LRTs[:,notfukt]\n",
    "# LRTu_dX = LRTu_dX[:,notfukt]\n",
    "# LRTu_dl = LRTu_dl[:,notfukt]\n",
    "# LRTu_dr = LRTu_dr[:,notfukt]\n",
    "# LRTu_naive = LRTu_naive[:,notfukt]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "LRT = LRTs + LRTu_dX + LRTu_dr + LRTu_dl;\n",
    "LRT_naive = LRTu_naive + LRTs\n",
    "mLRT = mean(LRT,dims=2); sLRT = mapslices(sem,LRT,dims=2);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 500x400 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot(LRTs + LRTu_pts + LRTu_edges + LRTu_fwd)\n",
    "figure(figsize=(5,4))\n",
    "for (leg,LRTv,c) = ((\"\\$\\\\kappa^s_n\\$: stable direction\",LRTs,\"C0\"),\n",
    "                    (\"\\$\\\\kappa^X_n\\$: \\$X\\$ derivative\",LRTu_dX,\"C1\"),\n",
    "                    (\"\\$\\\\kappa^\\\\rho_n\\$: \\$\\\\rho\\$ derivative\",LRTu_dr,\"C2\"),\n",
    "                    (\"\\$\\\\kappa^l_n\\$: \\$l\\$ derivative\",LRTu_dl,\"C3\"),\n",
    "                    (\"\\$\\\\kappa_n\\$: total\",LRT,\"k\")#,LRT_naive\n",
    "    )\n",
    "    errorbar(0:K-1,Float64.(mean(LRTv,dims=2)),2Float64.(mapslices(sem,LRTv,dims=2)),label=leg,c=c)\n",
    "end\n",
    "legend()\n",
    "xlabel(\"n\");ylabel(\"Contribution to \\$\\\\kappa_n\\$\")\n",
    "# plot(resp_file[1:K],\"kx-\")\n",
    "plot(-1:K,zeros(K+2),\"--\",c=\"gray\")\n",
    "xlim(-0.5,K-3/2)\n",
    "# ylim(-0.04,0.04)\n",
    "tight_layout()\n",
    "savefig(\"../figures/Susceptibility.pdf\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "LRT cutoff = 90\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "(-0.175565486272132131030148248820175, 0.00018379053299098158714468011037844)"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# println(\"Stable (LY) dimension = $(Float64(round(-lyapunov_exponents[1]/diff(lyapunov_exponents)[1],digits=4)))\")\n",
    "LRTcutoff = findlast(vec(abs.(mLRT) .> 3sLRT))\n",
    "println(\"LRT cutoff = $LRTcutoff\")\n",
    "# mean(LRT,dims=1)\n",
    "totalLRT = sum(LRT[:,1:LRTcutoff],dims=1)\n",
    "mtotalLRT, stotalLRT = mean(totalLRT), sem(totalLRT)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1×90 Array{BigFloat,2}:\n",
       " 0.0048618  0.0444215  -0.0675705  …  0.00164589  0.00158796  0.0016403"
      ]
     },
     "execution_count": 77,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mean(LRTu_dl,dims=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "60×2 Array{Float64,2}:\n",
       "  0.000188537  0.000265665\n",
       "  0.0479501    0.000308815\n",
       " -0.0486924    0.000273413\n",
       " -0.0608654    0.000246432\n",
       " -0.0340201    0.000270845\n",
       " -0.0534726    0.000349324\n",
       "  0.0217337    0.000327124\n",
       " -0.0341069    0.00035182\n",
       "  0.0710841    0.00025845\n",
       " -0.027166     0.00044776\n",
       " -0.0191183    0.000348171\n",
       " -0.0228759    0.00034676\n",
       " -0.00833073   0.000323263\n",
       "  ⋮            \n",
       " -0.00090579   0.000365309\n",
       "  0.00019665   0.000422137\n",
       "  0.000257638  0.000425114\n",
       "  0.00136733   0.000439745\n",
       " -0.000541618  0.000362945\n",
       "  0.000548519  0.000356395\n",
       " -0.000167678  0.000389493\n",
       "  0.000233031  0.000375843\n",
       " -0.000372601  0.00036128\n",
       "  0.000650929  0.000389616\n",
       "  0.000997914  0.000368202\n",
       " -0.000593631  0.000361936"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[vec(mLRT) 2vec(sLRT)]"
   ]
  }
 ],
 "metadata": {
  "@webio": {
   "lastCommId": null,
   "lastKernelId": null
  },
  "kernelspec": {
   "display_name": "Julia 1.6.0-rc1",
   "language": "julia",
   "name": "julia-1.6"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.6.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> workbooks/.ipynb_checkpoints/Susceptibility-simulations-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "using PyPlot, Random, LinearAlgebra, Statistics, StatsBase"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "mapslices_ith (generic function with 1 method)"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "include(\"../simulations/lozi-map.jl\")\n",
    "function mapslices_ith(f,A::Array{Ivl{T}}) where T\n",
    "    fA = Array{T}(undef,2,size(A)...)\n",
    "    for i in eachindex(A)\n",
    "        fA[:,i...] = f(A[i]())\n",
    "    end\n",
    "    fA\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.0e-8"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "setprecision(BigFloat,2precision(Float64))\n",
    "const T = BigFloat\n",
    "const p = T.((180//100,35//100))\n",
    "const prec = 1e-8"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "10001:2010000"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "N = 2*10^6; Nedg = 10000; \n",
    "Nsubs = 100; persubs = div(N,Nsubs); \n",
    "totalN = N + 2Nedg\n",
    "carerange = Nedg .+(1:N)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "It = Ivl((0.5rand(T),0.5rand(T)),(0.5rand(T),0.5rand(T)),rand(T))::Ivl{T}\n",
    "u = rand(T,2)\n",
    "for n = 1:Nedg\n",
    "    u = Jmap(It,p)*u; u /= norm(u)\n",
    "    It = smap(It,p)\n",
    "end\n",
    "Ith = Array{Ivl{T}}(undef,totalN)\n",
    "uh = Array{T}(undef,2,totalN)\n",
    "lyh = Array{T}(undef,totalN)\n",
    "sgh = BitArray(undef,totalN)\n",
    "for n = 1:totalN\n",
    "    u = Jmap(It,p)*u; ly = norm(u); u /= ly\n",
    "    It = smap(It,p)\n",
    "    Ith[n] = It; uh[:,n] = u; lyh[n] = ly\n",
    "    sgh[n] = iscrossing(It)\n",
    "end\n",
    "\n",
    "sh = Array{T}(undef,2,N+2Nedg)\n",
    "s = T.([0,1])\n",
    "for n in totalN:-1:1\n",
    "    s = Jmap(Ith[n],p)'*s; s /= dot(s,uh[:,n])\n",
    "    sh[:,n] = s\n",
    "end\n",
    "\n",
    "# xh = xh[:,carerange]; uh = uh[:,carerange]; sh = sh[:,carerange]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "90"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "lyapunov_exponents = [0,log(p[2])] + mean(log.(lyh))*[1,-1]\n",
    "K = min(90,round(Int,-log(eps(T))/lyapunov_exponents[1])) \n",
    "    # after the second part we don't trust the pushforward of the singular measure\n",
    "    # and I don't think we'll get much meaningful after 80"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "Xh = mapslices_ith(X,Ith)\n",
    "Xh_uproj = [dot(sh[:,i],Xh[:,i]) for i = 1:totalN];"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "LRTs = zeros(Nsubs,K)\n",
    "gradAh = mapslices_ith(gradA,Ith)\n",
    "Xuh = uh .* Xh_uproj'\n",
    "Xsh = Xh - Xuh\n",
    "for n in carerange\n",
    "    nss = div(n-1-Nedg,persubs)+1\n",
    "    Xsp = Xsh[:,n]\n",
    "    for k = 1:K\n",
    "        ind = n+k-1\n",
    "        LRTs[nss,k] += dot(gradAh[:,ind],Xsp)\n",
    "        Xsp = Jmap(Ith[ind],p)*Xsp\n",
    "    end\n",
    "end\n",
    "LRTs /= persubs;\n",
    "LRTs[:,findlast(vec(std(LRTs,dims=1)).<prec/K)+1:end] .= 0;"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "# What if we just did it by calculating it like with the stable part\n",
    "LRTu_naive = zeros(Nsubs,K)\n",
    "for n in carerange\n",
    "    nss = div(n-1-Nedg,persubs)+1\n",
    "    Xsp = Xuh[:,n]\n",
    "    for k = 1:K\n",
    "        ind = n+k-1\n",
    "        LRTu_naive[nss,k] += dot(gradAh[:,ind],Xsp)\n",
    "        Xsp = Jmap(Ith[ind],p)*Xsp\n",
    "    end\n",
    "end\n",
    "LRTu_naive /= persubs;"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "# kappa^X\n",
    "u_dX_mean = zeros(T,Nsubs)\n",
    "LRTu_dX = zeros(T,Nsubs,K)\n",
    "Ah = A.(call.(Ith))\n",
    "for n in carerange\n",
    "    nss = div(n-1-Nedg,persubs)+1\n",
    "    divXup = dot(sh[:,n],JX(Ith[n]()) * uh[:,n]) \n",
    "    u_dX_mean[nss] += divXup\n",
    "    for k = 1:K\n",
    "        ind = n+k-1\n",
    "        LRTu_dX[nss,k] += Ah[ind]*divXup\n",
    "    end\n",
    "end\n",
    "LRTu_dX /= -persubs;\n",
    "u_dX_mean /= -persubs;"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "get_covector (generic function with 2 methods)"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "const covector_prop = round(Int,-log(prec)/sum(abs.(lyapunov_exponents)))\n",
    "        # how far forward to propagate interval endpoints to get unstable covector\n",
    "function get_covector(x,p)\n",
    "    symv = BitArray(undef,covector_prop);\n",
    "    for m = 1:covector_prop\n",
    "        symv[m] = (x[1] > 0);\n",
    "        x = smap(x,p);\n",
    "    end\n",
    "    s_p = T.([0,1]); \n",
    "#     Jplus = Jmap(true,p)'; Jminus = Jmap(false,p)'\n",
    "    for m = covector_prop:-1:1\n",
    "#         s_p = (symv[m] ? Jplus : Jminus)*s_p;\n",
    "        Jmap_conj!(s_p,symv[m],p)\n",
    "    end\n",
    "    s_p\n",
    "end\n",
    "get_covector(x,p,u) = begin s = get_covector(x,p); s / dot(s,u); end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "# kappa^rho\n",
    "u_dr_mean = zeros(T,Nsubs)\n",
    "LRTu_dr = zeros(T,Nsubs,K)\n",
    "\n",
    "for n in carerange\n",
    "    nss = div(n-1-Nedg,persubs)+1\n",
    "    u = view(uh,:,n); \n",
    "    p_dt = dt(Ith[n])\n",
    "    wt = 1/norm(p_dt) # because we're sampling over points not intervals\n",
    "\n",
    "    for (endpt, sgn) = ((Ith[n].p,-1),(Ith[n].q,1))\n",
    "        s_p = get_covector(endpt,p,u)\n",
    "        p_f = endpt;\n",
    "\n",
    "        u_points = sgn * sign.(dot(-u,p_dt))\n",
    "        X_p = u_points * dot(s_p,X(p_f)) * wt;\n",
    "        u_dr_mean[nss] += X_p\n",
    "        for k = 1:K\n",
    "            LRTu_dr[nss,k] += X_p*A(p_f)\n",
    "            p_f = smap(p_f,p)\n",
    "        end\n",
    "    end\n",
    "end\n",
    "LRTu_dr /= -persubs\n",
    "u_dr_mean /= -persubs;"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "# kappa^l\n",
    "\n",
    "# function compute_u_dl()\n",
    "    u_dl_mean = zeros(T,Nsubs)\n",
    "    LRTu_dl = zeros(T,Nsubs,K); fwd_prop = covector_prop\n",
    "    for n in carerange\n",
    "        sgh[n] || continue\n",
    "        nss = div(n-1-Nedg,persubs)+1\n",
    "        zt = getsingulart(Ith[n])\n",
    "        z = smap(Ith[n](zt),p)\n",
    "        s_z = get_covector(z,p)\n",
    "        sminus = Jmap(false,p)'*s_z; splus = Jmap(true,p)'*s_z\n",
    "        u = uh[:,n]\n",
    "        ds = (splus/dot(u,splus) - sminus/dot(u,sminus))\n",
    "        ds *= sign(u[1]) # so our coords for the jump are in the direction of u\n",
    "\n",
    "        # propagate singularity backwards - should go in lozi-map.jl\n",
    "        sing_orbit = Array{Tuple{T,T}}(undef,fwd_prop+K-1)\n",
    "        sing_orbit[fwd_prop] = Ith[n](zt)\n",
    "        for m = 1:fwd_prop-1\n",
    "            if iscrossing(Ith[n-m]) \n",
    "                t_sg = getsingulart(Ith[n-m])\n",
    "                if Ith[n-m].t <= t_sg\n",
    "                    zt = t_sg*zt\n",
    "                else\n",
    "                    zt = t_sg + (1-t_sg)*zt\n",
    "                end\n",
    "            end\n",
    "            sing_orbit[fwd_prop-m] = Ith[n-m](zt)\n",
    "        end\n",
    "        # propagate singularity forwards\n",
    "        for m = fwd_prop.+(1:K-1)\n",
    "            sing_orbit[m] = smap(sing_orbit[m-1],p)\n",
    "        end\n",
    "        A_sing_orbit = A.(sing_orbit)\n",
    "\n",
    "        wt = norm(dt(Ith[n]))\n",
    "        X_sing_orbit = X.(sing_orbit)\n",
    "        for m = fwd_prop:-1:1\n",
    "            ts_index = n - fwd_prop + m\n",
    "            Xp = dot(ds,X_sing_orbit[m]) / wt\n",
    "            u_dl_mean[nss] += Xp\n",
    "            for k = 1:K\n",
    "                LRTu_dl[nss,k] += Xp * A_sing_orbit[m+k-1]\n",
    "            end\n",
    "            Jmap_conj!(ds,Ith[ts_index-1](),p) #/ lyh[ts_index] # Δl gets shrunk by lyh but then we have to correct for sampling ???\n",
    "        end\n",
    "    end\n",
    "    LRTu_dl /= -persubs # or sum(sgh[carerange])???\n",
    "    u_dl_mean /= -persubs;\n",
    "#     LRTu_dl, u_dl_mean\n",
    "# end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "┌ Warning: JLD incorrectly extends FileIO functions (see FileIO documentation)\n",
      "└ @ FileIO /home/cwormell/.julia/packages/FileIO/FUXWu/src/loadsave.jl:217\n"
     ]
    }
   ],
   "source": [
    "using JLD\n",
    "save(\"../data/Susceptibility.jld\",\"LRTs\",LRTs,\"LRTu_dX\",LRTu_dX,\"LRTu_dr\",LRTu_dr,\"LRTu_dl\",LRTu_dl,\"LRTu_naive\",LRTu_naive,\"p\",p,\"N\",N,\"K\",K)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "WARNING: redefinition of constant p. This may fail, cause incorrect answers, or produce other errors.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "8-element Vector{Symbol}:\n",
       " :K\n",
       " :LRTs\n",
       " :LRTu_dX\n",
       " :LRTu_dl\n",
       " :LRTu_dr\n",
       " :LRTu_naive\n",
       " :N\n",
       " :p"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using JLD\n",
    "@load \"../simulations/Susceptibility.jld\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1×90 Matrix{BigFloat}:\n",
       " 6.93916e-05  6.77829e-05  6.41599e-05  …  0.000102818  8.73958e-05"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "LRT = LRTs + LRTu_dX + LRTu_dr + LRTu_dl;\n",
    "LRT_naive = LRTu_naive + LRTs\n",
    "mLRT = mean(LRT,dims=1); sLRT = mapslices(sem,LRT,dims=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "ename": "LoadError",
     "evalue": "UndefVarError: u_dX_mean not defined",
     "output_type": "error",
     "traceback": [
      "UndefVarError: u_dX_mean not defined",
      "",
      "Stacktrace:",
      " [1] top-level scope",
      "   @ In[10]:1",
      " [2] eval",
      "   @ ./boot.jl:360 [inlined]",
      " [3] include_string(mapexpr::typeof(REPL.softscope), mod::Module, code::String, filename::String)",
      "   @ Base ./loading.jl:1090"
     ]
    }
   ],
   "source": [
    "println(\"$(mean(u_dX_mean + u_dr_mean + u_dl_mean)) ± $(2sem(u_dX_mean + u_dr_mean + u_dl_mean))\"); \n",
    "## should be zero"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 500x400 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot(LRTs + LRTu_pts + LRTu_edges + LRTu_fwd)\n",
    "figure(figsize=(5,4))\n",
    "for (leg,LRTv,c) = ((\"\\$\\\\kappa^s_n\\$: stable direction\",LRTs,\"C0\"),\n",
    "                    (\"\\$\\\\kappa^X_n\\$: \\$X\\$ derivative\",LRTu_dX,\"C1\"),\n",
    "                    (\"\\$\\\\kappa^\\\\rho_n\\$: \\$\\\\rho\\$ derivative\",LRTu_dr,\"C2\"),\n",
    "                    (\"\\$\\\\kappa^l_n\\$: \\$l\\$ derivative\",LRTu_dl,\"C3\"),\n",
    "                    (\"\\$\\\\kappa_n\\$: total\",LRT,\"k\")#,LRT_naive\n",
    "    )\n",
    "    errorbar(0:K-1,Float64.(vec(mean(LRTv,dims=1))),2Float64.(vec(mapslices(sem,LRTv,dims=1))),label=leg,c=c)\n",
    "end\n",
    "legend()\n",
    "xlabel(\"n\");ylabel(\"Contribution to \\$\\\\kappa_n\\$\")\n",
    "# plot(resp_file[1:K],\"kx-\")\n",
    "plot(-1:K,zeros(K+2),\"--\",c=\"gray\")\n",
    "xlim(-0.5,K-3/2)\n",
    "# ylim(-0.04,0.04)\n",
    "tight_layout()\n",
    "savefig(\"../figures/Susceptibility.pdf\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "PyObject <module 'mpl_toolkits.axes_grid1.inset_locator' from '/usr/lib/python3/dist-packages/mpl_toolkits/axes_grid1/inset_locator.py'>"
      ]
     },
     "execution_count": 50,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using PyCall\n",
    "ag1 = pyimport(\"mpl_toolkits.axes_grid1.inset_locator\")\n",
    "littleaxes = ag1.inset_locator.inset_axes(gca(), width=\"30%\", height=\"40%\", loc=3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "LRT cutoff = 64\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "(-0.174869674841840573116631463453989, 0.000724044540620202379147998511211329)"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# println(\"Stable (LY) dimension = $(Float64(round(-lyapunov_exponents[1]/diff(lyapunov_exponents)[1],digits=4)))\")\n",
    "LRTcutoff = findlast(vec(abs.(mLRT) .> 3sLRT))\n",
    "println(\"LRT cutoff = $LRTcutoff\")\n",
    "# mean(LRT,dims=1)\n",
    "totalLRT = sum(LRT[:,1:LRTcutoff],dims=2)\n",
    "mtotalLRT, stotalLRT = mean(totalLRT), sem(totalLRT)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1×90 Array{BigFloat,2}:\n",
       " 0.0048618  0.0444215  -0.0675705  …  0.00164589  0.00158796  0.0016403"
      ]
     },
     "execution_count": 77,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mean(LRTu_dl,dims=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "60×2 Array{Float64,2}:\n",
       "  0.000188537  0.000265665\n",
       "  0.0479501    0.000308815\n",
       " -0.0486924    0.000273413\n",
       " -0.0608654    0.000246432\n",
       " -0.0340201    0.000270845\n",
       " -0.0534726    0.000349324\n",
       "  0.0217337    0.000327124\n",
       " -0.0341069    0.00035182\n",
       "  0.0710841    0.00025845\n",
       " -0.027166     0.00044776\n",
       " -0.0191183    0.000348171\n",
       " -0.0228759    0.00034676\n",
       " -0.00833073   0.000323263\n",
       "  ⋮            \n",
       " -0.00090579   0.000365309\n",
       "  0.00019665   0.000422137\n",
       "  0.000257638  0.000425114\n",
       "  0.00136733   0.000439745\n",
       " -0.000541618  0.000362945\n",
       "  0.000548519  0.000356395\n",
       " -0.000167678  0.000389493\n",
       "  0.000233031  0.000375843\n",
       " -0.000372601  0.00036128\n",
       "  0.000650929  0.000389616\n",
       "  0.000997914  0.000368202\n",
       " -0.000593631  0.000361936"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[vec(mLRT) 2vec(sLRT)]"
   ]
  }
 ],
 "metadata": {
  "@webio": {
   "lastCommId": null,
   "lastKernelId": null
  },
  "kernelspec": {
   "display_name": "Julia 1.6.0-rc1",
   "language": "julia",
   "name": "julia-1.6"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.6.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> workbooks/.ipynb_checkpoints/WIP_-_pushforward_of_conditional_measure-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "cool_intervals (generic function with 1 method)"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using Statistics, StatsBase, JLD\n",
    "using LinearAlgebra, IntervalArithmetic\n",
    "\n",
    "setprecision(BigFloat,196)\n",
    "const T = Interval{BigFloat} # yeah high precision intervals baby\n",
    "const p = T.((180//100,35//100))\n",
    "const N = 10^4; # how many cool_intervals calls per sim\n",
    "const K = 120 # how long to push forward for\n",
    "\n",
    "include(\"../simulations/cool-intervals.jl\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# start with the backward-invariant unstable manifold between w_0 and w_1\n",
    "beta = (p[1]-sqrt(p[1]^2+4p[2]))/2; alpha = -beta/(1+beta)\n",
    "x_ref_end = -alpha/beta; x_ref_start = 1-p[1]*x_ref_end\n",
    "Q = [1 -beta; beta 1]/sqrt(1+beta*beta)\n",
    "Is = Q[2,:]*alpha .+ sqrt(1+beta*beta)*T.([1,0])*[x_ref_start x_ref_end]\n",
    "\n",
    "# spinup\n",
    "for i = 1:10000\n",
    "    Is, Q, c, cw = cool_intervals(Is,Q,p)\n",
    "end\n",
    "\n",
    "attractor_endpts = Array{Float64}(undef,2,2,N)\n",
    "sigma_pts = Array{Float64}(undef,N)\n",
    "sigma_wts = Array{Float64}(undef,N)\n",
    "sigma_pushforward = Array{Float64}(undef,2,K,N)\n",
    "for i = 1:N\n",
    "    Is, Q, c, cw = cool_intervals(Is,Q)\n",
    "    attractor_endpts[:,:,i] = Float64.(mid.(Q[1,:]'*Is))\n",
    "    sigma_pts[i] = c; sigma_wts[i] = cw\n",
    "    if ~isnan(c)\n",
    "        x = [0,c]\n",
    "        for k = 1:K\n",
    "            resp[k] += cw*(x[1]>0); # value of A at f^(k-1)([0,c])\n",
    "            smap!(x,p)\n",
    "        end\n",
    "    end\n",
    "end\n",
    "return obs/N, resp/N, wresp/N\n",
    "end\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.6.0-rc1",
   "language": "julia",
   "name": "julia-1.6"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.6.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> workbooks/CondMeasure.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "cool_intervals (generic function with 1 method)"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using Random, PyPlot, Statistics\n",
    "using LinearAlgebra\n",
    "\n",
    "const T = Float64 # just getting the picture\n",
    "const p = T.((170//100,50//100))\n",
    "\n",
    "include(\"../simulations/cool-intervals.jl\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# start with the backward-invariant unstable manifold between w_0 and w_1\n",
    "beta = (p[1]-sqrt(p[1]^2+4p[2]))/2; alpha = -beta/(1+beta)\n",
    "x_ref_end = -alpha/beta; x_ref_start = 1-p[1]*x_ref_end\n",
    "Q = [1 -beta; beta 1]/sqrt(1+beta*beta)\n",
    "Is = Q[2,:]*alpha .+ sqrt(1+beta*beta)*T.([1,0])*[x_ref_start x_ref_end]\n",
    "\n",
    "# spinup\n",
    "for i = 1:10000\n",
    "    Is, Q, c, cw = cool_intervals(Is,Q,p)\n",
    "end\n",
    "\n",
    "attractor_endpts = Array{Float64}(undef,2,2,4000)\n",
    "ch = Array{Float64}(undef,200000)\n",
    "cwh = Array{Float64}(undef,200000)\n",
    "for i = 1:200000\n",
    "    Is, Q, c, cw = cool_intervals(Is,Q,p)\n",
    "    i<=4000 && (attractor_endpts[:,:,i] = Float64.(mid.(Q*Is)))\n",
    "    ch[i] = c\n",
    "    cwh[i] = cw\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 500x300 with 2 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "lines = [Float64.(mid.(attractor_endpts[:,:,i]')) for i = 1:300]\n",
    "lwl = [1 ./norm(l[1,:] - l[2,:]) for l in lines]; lwl /= mean(lwl); lwl = min.(lwl,1)\n",
    "figure(figsize=(5,3))\n",
    "subplot(121)\n",
    "attractor = matplotlib.collections.LineCollection(lines,\n",
    "        linewidth=1.0,colors=[zeros(length(lines),3) lwl],zorder=1)\n",
    "gca().add_collection(attractor)\n",
    "plot([0],[0],c=[0,0,0,0]); yl = ylim() # plotting something quite dummy just to get the attractor's ylim\n",
    "plot([0,0],[-10,10],\"C4\",label=\"\\$\\\\mathcal{S}\\$\",zorder=1); ylim(yl)\n",
    "scatter(zeros(1000),mid.(ch[1:1000]),c=\"C1\",s=1,zorder=3)\n",
    "# gca().set_aspect(1/p[2])\n",
    "xlabel(\"\\$x\\$\"); ylabel(\"\\$y\\$\")\n",
    "\n",
    "subplot(122)\n",
    "bins = -0.5:0.0025:0.5;\n",
    "hist(ch,weights=cwh/length(cwh),bins=bins,orientation=\"horizontal\")\n",
    "ylim(yl)\n",
    "xlabel(\"Measure\"); ylabel(\"\\$y\\$\")\n",
    "\n",
    "tight_layout()\n",
    "savefig(\"../figures/CondMeasure.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.9210822565737633"
      ]
     },
     "execution_count": 77,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# measure of \\rho_\\mathcal{S}\n",
    "sum(cwh[isfinite.(cwh)])/length(cwh)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.4.1",
   "language": "julia",
   "name": "julia-1.4"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.4.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> workbooks/Cones.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "cool_intervals (generic function with 1 method)"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using Random, PyPlot, Statistics\n",
    "using LinearAlgebra\n",
    "\n",
    "const T = Float64 # just getting the picture\n",
    "const p = T.((180//100,35//100))\n",
    "\n",
    "include(\"../simulations/cool-intervals.jl\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "# start with the backward-invariant unstable manifold between w_0 and w_1\n",
    "beta = (p[1]-sqrt(p[1]^2+4p[2]))/2; alpha = -beta/(1+beta)\n",
    "x_ref_end = -alpha/beta; x_ref_start = 1-p[1]*x_ref_end\n",
    "Q = [1 -beta; beta 1]/sqrt(1+beta*beta)\n",
    "Is = Q[2,:]*alpha .+ sqrt(1+beta*beta)*T.([1,0])*[x_ref_start x_ref_end]\n",
    "\n",
    "# spinup\n",
    "for i = 1:10000\n",
    "    Is, Q, c, cw = cool_intervals(Is,Q,p)\n",
    "end\n",
    "\n",
    "attractor_endpts = Array{Float64}(undef,2,2,4000)\n",
    "for i = 1:4000\n",
    "    Is, Q, c, cw = cool_intervals(Is,Q,p)\n",
    "    attractor_endpts[:,:,i] = Float64.(mid.(Q*Is))\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "([1.2015928500683095, 0.0], [0.656331837234344, -0.11730482440912225])"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "n = 2; k = 1\n",
    "attractor_endpts[:,k,n+1], smap!(deepcopy(attractor_endpts[:,k,n]),p)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "4-element Array{String,1}:\n",
       " \"\\\\\"\n",
       " \"/\"\n",
       " \"+\"\n",
       " \"o\""
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "hashlist = [\"\\\\\",\"/\",\"+\",\"o\"]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAdgAAADHCAYAAAC6LkJjAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAPYQAAD2EBqD+naQAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8li6FKAAAgAElEQVR4nOydd3gU5dqH79nZXpKQhHR6E4wIwhFsqKgoNvxsiAULICgcFeyKx4MKdgE7KhYsoEdFPUdQAgrSpSUQWiiBJCQhPZu2fb4/NmyyJJsESMgG3vu6cnFl5p3dd8ju/OZ55nl/j6QoioJAIBAIBIJmRdXaExAIBAKB4FRECKxAIBAIBC2AEFiBQCAQCFoAIbACgUAgELQAQmAFAoFAIGgBhMAKBAKBQNACCIEVCAQCgaAFEAIrEAgEAkELoG7tCbQFPB4P2dnZWCwWJElq7ekIBAKBoJVQFIWysjLi4uJQqRqOUYXANoHs7Gw6dOjQ2tMQCAQCQZCQmZlJQkJCg2OEwDYBi8UCeP9DQ0JCWnk2AsHJxWl389mTqwC499UL0ejkVp6RQNB6WK1WOnTo4NOFhhAC2wSOpIVDQkKEwApOO5x2NwatCfB+B4TACgQ06XGhKHISCAQCgaAFEAIrEAgEAkELIFLEJxGrw0qlsxKdrPP9yCqRbhMIBIJTkTYZwb7//vt06dIFvV7PgAEDWLlyZZOOW716NWq1mn79+rXwDOvncMVhUvJT2HJ4C5vzNrPx8EZ+T/6d2PhYps6YSqm9FJvLhmjRKxAIBG2fNiew3377LY888gjPPvssW7Zs4aKLLmL48OFkZGQ0eFxpaSmjR4/msssuO0kzrUu0KRqj2ohFZ8GoMaKgsHXHVnKzc5n+7HTC9GEYNAZUKhWSJNGrdy+27d9GmaMMp9vZavMWCAQCwbHT5gT2rbfeYsyYMYwdO5bevXsza9YsOnTowAcffNDgcePHj+f222/nvPPOO0kzrUuINoRYUyxWuxWdrMOitXD1lVeTWpBKakEqKXkpmEJNvvFpu9Lo260vIboQtGotkiQhSRI3jLyBIlsRlc5K3B53q52PQCAQCALTpgTW4XCwadMmhg0b5rd92LBhrFmzJuBxn332Gfv27eP5559v6Sk2Sqw5Fr1aT4Wzos4+WSWzft96UgtS+WT/Vv69M4Wpb0717deeewHGkaP5+bufiTBEYNKaUMtqJElC1sq8/fHbIs0sEJwG/FFo5ZOsfOwej2/bquIy3svIw1Frm6B1aVNFTgUFBbjdbqKjo/22R0dHk5ubW+8xe/bs4amnnmLlypWo1U07Xbvdjt1u9/1utVqPf9JHYdKYiDXHsr9kP0a1sd61VLsqPTx7wI0KmHjNLfx4y61k2WF6phsZiMnZx/6/Vvsd43F6ePj+h3n4/of9tp9x1hn8+L8fSYhJQC/r0ciaZjsXgUBw8nErCtP2ZbO7wsaeChu3x4aTaXPw3J5schxObG4Pj3aJae1pCmhjEewRjhYlRVHqFSq3283tt9/OtGnT6NmzZ5Nf/+WXXyY0NNT309w2iTHGGEwaE+XO8nr3n2FUMdgi4QE+z/XwRa6bAzYP8VpwA+fNes+XVk4tSOX1T18P+F67tu2iT6c+ddLMd429i8KqQiqcFbg8rmY9P4FA0HIsPFzM7gobOknCIEu8eeAw0/flkONwEqFRMzYhsrWnKKimTQlsZGQksizXiVbz8vLqRLUAZWVlbNy4kUmTJqFWq1Gr1bzwwgukpKSgVqv5448/6n2fp59+mtLSUt9PZmZms56HUWMk3hxPuaM8YCp3YpyMRoIyDxx2wn4b9DV69y0rUUi31Rw3/PrhfoKbWpBK4oDEBufw1dyviDRGYtaa0cgaJElCb9Lz2XefUWIrocpVJdLMAkGQ4fB4eD3de/0bEGpkf6WDEqeLLLu3CPLZbrGEatpUYvKUpk0JrFarZcCAASQlJfltT0pK4vzzz68zPiQkhG3btpGcnOz7mTBhAr169SI5OZlBgwbV+z46nc5ni9hS9ojRpmgsWgtWR/3p5zidxMj23j/PYSdUuhVK3BIddaAAn+U2XNy04PcFfoI7+9vZjf617ZV27ht5H+0M7TBqjL5q5oHnDmTHwR1YHVYcbsfxnK5AIGgG5ucUcdDmwKhSoVepqHR7KHa5cSoK/S1GbosJb+0pCmrRpgQWYMqUKXzyySd8+umn7Ny5k8mTJ5ORkcGECRMAb/Q5evRoAFQqFYmJiX4/UVFR6PV6EhMTMZlMDb1Vi6KTdSRYEqh0VuJR6i9KGBWlIkoDlR5wKGDzQLgMErDaqrCrsunFDJdddhmpef5R7oDBA5p07KYNmziz85mE6kLRqXW+NPP4yeNFmlkgOElUuT3MPHAYgI56LQ6PQrhGZk+lHQmY0TMBlWinGVS0OYEdOXIks2bN4oUXXqBfv3789ddfLFq0iE6dOgGQk5PT6JrYYCHKEEWoLpRSe2m9+/UqiQmxXqentCqI1nifNUdWZ4Dm5p5YteAX//vCT3Df++E9JHXTv6AfzfqoTprZHGJmwa8LfGnmQDcPAoHg2Pj8UAG5Did6lUS4RuYMk461Jd7VCLfHhtM/xNjKMxQcjaSIB22NYrVaCQ0NpbS0tNnTxbkVuaQWpBJljKrXNlFRFJ5Id7O5XCFBC4MtEjsqFXZWeVPFb3SV6W9uufuk8XeMZ/XvqwMPkEElq/A4GhbSgYMH8sWCL0iIra5mVmlE8/o2gtPu5qOHVwBw/+yLRTedVqDM5WbQuh0UOd30MOi4NMLCvko7y4rKCFXLrB7Um0itePZ6MjgWPWhzEeypRoQhgnB9eMAoVpIkJsbJyECWA4pd0McoEVErim3Je6Q5X8/xi3LnLZmHRltrqY+bOuJ694N3M3bKWL9tG9dt9EszH3m+O/npyRRUFVDuKMfpEW5VAkF9zMnMp8jpxqCSuDjcjAz8VexdhfBklxghrkGKENhWRqPSkGBJwOlxBnyO2VkvcWOk90/1d7mCTgWDLd4/3s5KhXVlJy8Jcc4557Ale4uf6F75f1f6jfni/S/45K1PfL+bw8z8sPoHfkv+jf6D+vuNnfXKLNob22PRWdDK3mVECZ0TWPDrAoptxQ0+oxYITgcKHS4+zMwD4IIwMyFqmUUFVpyKQh+TntFxYllOsCIENgiI0EcQoY+gxF4ScMxd0SrC1VDmhh2VEK5R0UPv3fdprhtPK2b63/z4TT/BTdqWhMFs8O0vLynnpgtu4qp+V7Fl/RYA7ppwl2/8zHkz0Zl0vvGHDh5i1LWjCDeEY9KakFUykiQx5PIhpOenU2ovxe62i2VEgtOCdzMOU+72EKGROcusZ2NpJQdt3mr+GT0TUKvEo5ZgRQhsECCrZOIt8Xg8noCm/iZZ4v7qgqdtlQoVboV+ZgmN5F0ju7w0eMQmNjaWDQc2+InuiDtH+I358sMvSYxMJDEykcmjJyOrZH5Y/YPfMTffc7PfMSuXraRrVFfC9GHo1XpfmvnJfz0p0syCU5Icu4NPDxUAMKSdmb2VdraUVQJwU3Q7BoeZW3N6gkYQAhskhOvDaW9s32AUe3mYRKJRwqXApnIFnUriTKP37vXzXDeuII7ops+aXifKNYfWXBwqyyq56YKbfKKbGJmIB08dA43fkn+jz9l9/F77tRdfq5Nm7ti1I0vXL/WlmUVTBEFbZOaBw9g9CvE6DS6Pws5KG2VuDyZZxXPd4lp7eoJGEAIbJKgkFXHmOCSkgGYOkiQxKV5GBRywQ65DobcB9BIccsDvRcErsEcTGxvLun3r/MRz5PiRfmN+/PxHP8E9O/5sKioq+G7Zd3WEd8YHM1Drawo9MtMzuWLwFb4085GmCFdddxWHKw6LNLMg6DlQZeebnEIAOuu1HHa6yLJ5MzRTOscQoxO+4sGOENggop2uHVHGKIptxQHH9DBIXBtRXfBUpiBLkGjyRrFf5rlxeNquYDw3/Tk/0Vy5ZyUhETVl8G67u06U+8ykZwC4/pbrSc5KriO81992vd97/P6/34kxx/inmVUSU2dMpaCqQPTeFQQNb6Tn4lIgSqNGkaDc5cHmUehu1DFO+A23CYTABhGSJBFnjkOtUmNz2QKOuzdaRYgMJW7YXQW9DGBUQb4Tfik8dSpu27Vrx5rda/wE84HHH/Ab88uCX/wEt29cX3bv3u3bP+PdGURERzT8RgpMf3Y67Y3t/Zoi9DyzJ+t3rBe9dwUnnV0VVfxw2HujHaNTE6lRs7PCe014qUc8WpW4dLcFxF8pyAjVhRJtjKbEFvhZbIhaYkyMt+ApuULBocDZ1VHs/DwPVe62G8U2xsQnJ/oJ7ta8rURG19zNexyeOlHuoCGDSC1I5fu/vqfP2X1QN9EMfc+OPQw+c3Cd3rsjbh7hSzOL3ruCluC1/bkoQLhGpp/FyJayShRgeGQol4Q3vze6oGUQAhuExJnj0Kl1VDorA44ZHi7RwwBOBTaXK3TTg6U6qv2x4NSJYhtDpVKxfPtyP9F96NmH/MYs+s8iEiMTuXnIzexI2YHb7ebbFd+SWpDK8zOfxxQS2JNao9HU+Zb88sMvvjSzQWNApVIh62Te+ugtkWYWnDBbrJUsKvAaz1wUZqbI5SbT5kSnkvh3d1HY1JYQAhuEWLQWYo2xWO2BG73LksQ/47xR7D4bFLqgX3UU+22+B6vr9I2q7p98f51nsbEdY337FY/CyItHkhiZyLTJ06iwVjD0+qGkFqSyNn0t/zfq/zCZvaLrdDqhvvuVo745HoeHR8c/WifN3OusXmxN3yrSzIIm88r+HAC6GXR0MuhYVui9DvyzYzSdDLqGDhUEGUJgg5RYcyx6tZ5yR/1N2QHONKm4sp1XVFdbFTppFcJkqPDAd/mnTxTbFJI2J/kJ7tOvPe23/49f/iAxMpHzupzHwvkLqSivYMFyb8u/r3/7msSBiWh12poD6vnvVcl1v05pqWmc3fXsOmnmUfeNIrciV/TeFfixqriMFcVlqIBLwy0kFVqp8ih00GuZ2DGqtacnOEaEwAYpRo2ROHMcZY6yBi++Y2NkjCqwumFLBfQ3ewX3xwIPRU5x0Q7EHffdUSfK7dCtg9+Y2y65jcTIRO646g5SN6Zy7iXn+sZOeX4KMXExfqLqcTf9pmbBZwuINcf69d4Niwxj9qezya/MF713T0MURfFFr2dZDGTbHeyqLmx6sXs8hnpu4ATBjfiLBTExphjMGjNlzrKAY8I1EvdEe/+Mu6oAj0KkGuwKfJUnothjYfH6xX6C+9KHL/ntX/X7Kl/h1FvT3iI3J5cFf3qj3CVbl3DlDVd6U8v1ONep1Y0XVpUWlvLImEeIMkX59d7t949+pKSniN67pzhLC61stFailqCTXsuakgoUvJHslZGisKktIgQ2iDGoDcSb46lwVDRoeD8iUkVnHbiBrVXQufoxza9FHnIdIoo9Xm64+YY6UW6P3j1qBihw65BbSYxMZFjfYfz+0++cPfhsUvO9Y+d8N4deZ/ZCo9Xgch2/KKZsTKFf1351eu/e/eDdfmlm0RSh7eJRFF5J90av3Y060ipslLjcaCSJl3rEi9aObRQhsEFOlCmKEG0IVkfggid1tcMTeIudSt0QrgaXAvMOi6Ka5mThyoV+gvvavNf89q9ZusYX5Y6/dTy7t+9m7v/m+saPe2QcEVERqJphHeO8D+b5pZlllUxUXBRf/PyFX5pZPN8Nfn7JK2F7uQ2NJGGUVGTavVXo4zu0p5tR38qzExwvQmCDHJ2sI8GSgM1pazBC6W9WcUmo9y433wntqv+yScUKB23iAttSXH311XWi3L7n9PUbM3rYaJ/ofjzrY7p078LWvK2kFqSyeMtiLhp6EQaTIcA7HBv5Ofncc8M9fmlmlUrFwMEDRZo5SHF5FF5LzwUgRqvGgUKF20OMVsPkTtGtPDvBiSAEtg3Q3tCeUF1og40AAMbHyugl71pYoxpCZG+x6xciij2pfLPkGz/Bnf3tbL/9G9ds9Anu8P7DWfnHSt759h3f+Dc+eYMu3bs06bltU9m0flO9aeYHn3iQ3Ipc0Xu3Ffkut4j9VXbUEpxp1vsKm/7dPQ6TWm7l2QlOBCGwbQCN7G3KbnfZG1xHGaWVuKO64GmvDXpXB0UrShXSKkUU21pcdtlldaLci664yG/M2GvH+kT3sbGPoQ/Tk5yb7Fube8e4OwiLDGuW1HJtPnj9A2LNsX69d6Pjo/nyly/Jq8zzNUUQtAx2j4c3D3ij10Szgf1VDlwKnBdmYkRUWCvPTnCiSIp4QNMoVquV0NBQSktLCQlpnWo+l8dFakEqVoeVCENgb12HR2FsmotDDjjTCEVOyHHCuRaJl7s0X0QkaF4OHjzINede461UC8C737/LJZdcAsCuHbuY8dQMdmzegc0W2Le6OdCq9bw15lcAhj4bR/vISPSyHp1ah0YlOrqcCJ9k5TN1zyEMKomrIkNYmFeKDCT9oxd9zM3z2EDQvByLHogIto2gVqmJN8fj8rgafH6mVUlMrHZ42lEJfYzeVSN/lylsrRDpv2ClU6dOpB72j3JvHu3fcH7SzZN8Ue7NQ27G7rSzMWujb/zzM58nvlM8cgNpRVmW0eq1Afc3Rr+u/ev03n106qMizXwcVLjczDpwGIDzw8z8UeQ1lbk3IVKI6ymCiGCbQDBEsABuj5vthdspshXR3ti+wbFT012sLVOI1YBZBXvscJZJYmZXWZT8t1FycnIY1n8YSgM2mDPnz+SKK64AoKysjFeefoU/F/9JeVk5Hk/9wqcz6PjHhf+g0lrJ1s1bcTn9b+BqR7BT5l6Do4FOT0dI6JzA9NnTueryq9DJOvRqPVqVVnz2ajH7wGFeTs8hTC3T1aBlc1kVERo1awadQWgTG1IITj4igj1FkVUyceY4FEVp1OXnwTgZjeRND0dW+9Vvq1DYWC7up9oqsbGxbMvd5hfljp402m/M5FGTfVHueV3OY9f2XazZt8ZXtVyf7aO9ys6qpFVsXr/ZJ67h7cN5fubzzP9zPp26dDzmuWYdyOLuEXcTbYr267171Q1XkVWWddo3RShxungvwxu99jLqSSmrAuDZbrFCXE8hRATbBIIlggXwKB52Fu4krzKPKFPD3qSf5br5Ks+DSQUdtLDLBj0M8EF3tYgkTlFycnK4etDVOCsDC9eMuTO4fkRNI/pP3/mUbz7+hrzDefXaPdaOYDvcXUm3nl1Y8PkC3n/tfYryik54zpYQC+Mnj2fKY1PQqXXe57uyDll16lbQztiXzdsZeYSpZdRAgctNf4uRXwf0QCW+m0HNseiBENgmEEwCC1BsK2Zr/lYsOgs6OXB3DZtH4d7dLvKc0McAaTav+cTznWSGhIrkxenC7Fdn8/HrHwfc361nN35e87Pv9+zsbN7815usWrqKiooKtHL9KWK9Uc9VI67ipXdqLCVnPDWDn+b/RGVF4FaLTaVjl47M+WYO/c/qj17tFV2drGvzN4f5Difnrt1JlcdDR72GDJsTCVg0oCf9Q4ytPT1BIwiBbWaCTWAVRWF38W6yy7KJNje8EP2vUg/TDrqRge562G2Djjr4pKcauY1fqATHR3FxMcMGDKPKWhVwzLMzn2XUXaMAcDsUVk7LA+DJL0dQUVl/hydJkoiIjuDRaY9y3U3X+e0bd9M4Nq7biNN+4inha266hg8/+9AnunpZj0ZuO9XMU/dk8UlWAWZZhYRCmVvhjthw3jzj2FPxgpOPENhmJtgEFqDUXkpKfgpGjRGDOnDFoaIoPJHuZnO5QrwWCpzeRgBPJMhcGS6iWIGXubPnMvPFmfXuq50ivuj5KGSt98Zs5osz+Xn+zxQVFAUsoFKr1fRM7Mlbn79FQkKC374dO3YwdfxU9uzeg+I5sctQSFgIk5+fzPix44M6zZxpc3DBup04FIUueg3pNiehapnVg3oTqRXPXtsCQmCbmWAUWIC04jQyrZnEmGMaHHfApnB/mgs30E0H++wQrYHPe6nRqkQUK6if83uej7XIGrCK+Ok3nuaOe+7wjc/MzOTlR19mw/oNVFVWQYAri8li4tqR1/LcK8/Vu3/xL4t547k3OHzo8AmfQ/c+3fl0waf07NozKNLMk3dlMD+niHC1TKXHg82jML1HPGMSGl4VIAgehMA2M8EqsOWOclLyU9DKWoyahp/dfJjt5j8FHiwyOD1gU+CfcSpuiAyuO3xB8FE7RdzQMp34zvH8vvF3v22///w7H775IQf3HcRhr7/yXVJJRMVGMfXVqVx61aUB5/Huq+/y9ZyvKbMGbt/YVG665yZmvj3TZ5ihl/Vo5eNfH9wU9lbaGLJ+Fx6gm0HLvioHfUx6lgzshVrc6LYZhMA2M8EqsAD7S/ezv2Q/sebYBsdVuBXu2e2iyAUJWshyQDs1fHmGGoP4cgsaoLbA1k4RAww5ewhFhwJXEh8d5ZaVlfH+q+/z20+/UZRfhNtdv3WVWqMm8ZxEZn4+k/btG47uHhv3GMt/W46t6sQcrUIjQ3li2hPcM/oe39pdnaxDrWqe1O392w/wS14JCToNWdXPon/q353BYeZmeX3ByUEIbDMTzAJb6awkOS8ZWSVj1jb8RU0q9vBKprfgSSdBpQJjY1SMihJRrCAwDQns0fz0n5+Y+sDUgPtjO8aStDnJb9uuHbt4/bnXSd2USmVFZcD2eiaLiVvuuYXHnn+s0TmXl5cz4dYJpG5JrWOccaz06deHz//zOR1iO/giXp2sQyU1vYZhW1klV2xMAyBcLVPkcnNjdDve79PphOYmOPkIgW1mgllgAQ6WHmRPyR5iTDENPltSFIVH9rlJrVQIV0ORCywyfHWGGrMsolhB/RyLwNbHsHOHkb0/O+D+J199krvG3OW37Yevf+CLd78g82AmTkf9lceSSiImIYbnX3ueCy+/sElz2bhhI1MfnEpWelbTTyAAt4+9nVfeeqVJaeY7UvazrMhKlFZNnsOFSVaxelBvYnRtp/pZ4EUIbDMT7AJrc9lIyUvBg4cQXcPz21ul8MAeFx7AoIIqD9wZpeLeGBHFCurnRAX2aBb/dzGP3/t4wP31RbllZWW8/tzrLP9tOaXFpQFTyxqthrMHn82c+XPQ6QKvET+aBZ8v4N2X36WksOGWkI0RHhXO1NenMvLGkb40c0q5ixuT05EAGXABz3WLY2LHho1iBMGJENhmJtgFFiDTmsnuot1Em6MbTV3NPuTml0IPGgmcCuhV3ii2nVpEsYK6NLfA1setl9/KjuQdAfc/+cqT3DXWP8pN2ZjCmy+8ya7kXVRVVQVMLVvCLNx5/51MfGLiMc9rxlMz+Ombn6isPH7jjHaz5qLtew56ScGmSHTRq1l8ThdCtIZjSjMLggMhsM1MWxBYh9tBSn4KDreDMH3DfSStLoW7d7uwuvGJ7E2RKh6ME1GsoC4nQ2CPZu3atYy7blzA/dEJ0SxLXlZn++fvfc6CzxaQeyg34LNXlayiY8eOvPjRi/Tv3/+Y51ZeXs7kuyezce3GgOnrI2gHnke7195H8XhAAklSUfzEAzg2rkNr0nLrnbcy47UZvue6oilC8CMEtplpCwILkFOew/bC7USbGo9i/1foYeYhNyrAg1do5/VSE3USLp6CtkVrCGx9TLhjAqt+XxVw/5RpU7hv4n1+27Kzs5n14ixWLV1FWWlZQEMLrU7L4IsG8/6C9497ftu2beP5B5/3M84I//BrND374LHbUOn02P5aRum/Gy7SioyL5KV3X+LaK671OVWJ3rvBgxDYZqatCKzT42Rr3lYqXZWEG8IbHOtWFCbudbGnCtSS16P4mnAVUxJEFCvwJ1gE9mh27NjBrUNuDbg/Kj6KP1L+qLN9ZdJK3n31Xfam7cVeaQ94fGh4KBMemcBdD94VcExDHLEplRQFRZJQ7DYK7rkRz+Gc43q984acx8y5M+kU28lnmKFX60Wa+SQjBLaZaSsCC3C44jCpBalEGiMbXb+3o8LDP/fVFIuo8Lo7xeuC4wIqCA6CVWDr49Exj/L7z78H3P/wvx5m3EN1U8+zp8/ml+9+oeBwAW5X/QVUsizTqWsnZnw8g8TExAbn4VYUxqa5yLCDGm9h093RKkZH19zAvjHtDf7z2X+oKK9o0rnVh8Fs4M4JdzL1uak13swizdyiCIFtZtqSwLo9brYVbKPUUUqkIbLR8a9luvi9WPE9i70sTOKZjsITVVBDWxLYo8nKyuLmS2+mvLj+BgVhEWGs2l037ZyZmclrT7/GhjUbqCivCJha1hl0XDT0ImZ9Mctv+5JiD69Wrzl3A7FamNtTja4RUxdFUZg4aiJr/lqDy3H863ejE6KZ9vY0kWZuAYTANjNtSWABCqoK2Ja/jXb6do12GSlyegueKqu92iVgTg813Qxt5yIqaFnassDWx8ezP2b2i7MD7p80dRITHplQZ3tTbB8B2kW3J+KLhZRpTUh4LZlf6CRzwQm0iLRarYwdMZadqTsDVks3hYuGXcSceXMIM4UFdVOEYEYIbDPT1gTWo3jYXrCdAlsBUcbG19r9kO/m/RyPr+Dp/BCJFzuLKFbg5VQT2KPJycnhlqG3UJJf/xrY0PBQVqetrrM9kO2j4fpbCHnkGRS3G0mWcWxYTfsv3+Gl91+kT58+zTr31X+t5rlJz5GXnXfcr2EOMXP3g3fz+FOPo1frg6IpQjAjBLaZaWsCC1BYVci2gm2E6kIbNTF3KQrj01wcqFXv8U43mT4mUTxx3CgK7DuItHw9rFiP8u+HoVvbtMU71QW2Pr786EtefebVgPvvnXIvjz7zaJ3tW7fv5rGSCNyWUAAUp5PCMTfjzsrwG2cwGhh69VBe/TDwe5wIc9+Zy8dvfUx5Wf2p8abQpVcXps2cxqUXXlpv711H1iHKliZRlrSUdreNJPS66xp5xVMDIbDNTFsUWEVR2Fm4k9zKXKJNDTdlB9hS7uGx/TXFHf3NEm90FVHsMeHxwM69PlGVDuX6din33YIyZmQrTu74OR0F9mhycnIYecVIinLrb2xgCbWwdt9aFuS5+Ti3pjfube1VhC37kS/e/YJDGYcCr5uVIKJ9BJOfm8wNo25oiVMAYOo/p7J44WLstsDV0w3RRatlwj/6cX1Ee9RR5yAAACAASURBVJTd+3zbTUOH0vH995prmkGNENhmpi0KLECJrYStBVsxaUzo1fpGx7940MXy0pqPw+tdZM6xiCi2QdxuSNmJtKJaVPNrLsCKJEGoBWXYRXDvzRBiacWJHj9CYOvnuy++44VHX/D9LpnMRH71X1ShXqMXna2cHwaEYTjK57upto9qtZpeib148/M36zSrb07KysqYdNsktmzcgsftqbO/t07H5WYLwywWutWyn1QUhVKPh78rKninqpIRD9/HQ5MfOuXTzEJgm5m2KrCKopBWnEZWWVajTdkB8hwK9+52Yav+RPQ2SrzTTT7lviAnjNMJG7d5RXXlBqQSq2+XIsvQPhyiIyEyHNQyyjWXwoCzWnHCJ4YQ2Kbx4YEK/mPVoigKkiRR8uJT2P+sWTJkDDXy976/6z02ZWMKb73wFjuTdzZo+2g0Gxn+f8OZNnNai5wD4M3E7NhD/rf/xbNsDbG11tl6FIV8l4tsp5NclwuHorCusoKfrdZ6X6prn6588NUH9O7e21fJbJANjRZfBjNCYJuZtiqwAFaHlZS8FPRqfaNN2QG+yXMzt1aK68VOMuefQPXjKYPNDuuTkZavg9WbkCpqvGkVnRY6xkGneIiLBrV/RaZyyeA2+/wVhMA2hRKXwp27XFRVf3X6miTe6irz03c/8dzE5wIed8/D9/DYc/U7OzXF9vFIs/rHX3ycq66/6vhPwOWGlB3exxt//Y1UUCsTI8uQEAOd4yEhlu2797D+r7+xVXr7726uqmTtMXo1D79xOG9/8jZGjbFFeu+2JEJgm5m2LLAAe4v3ctB6sElRrMPjXSB/qHoVQhc9fNRDjep0jGLLK2DNZq+ortuCVGtphmLQewW1czzEtAdV4JsQIbCnPh9ku/m+wKuujS11G37ucDL3Z9a7z2gx8nd6/VFubdvHCmtFg83qz+x3JrPmzWq4Wb3DCRu31mRiSst8uxSNGjrEeT/f8TGgCSx8St/e8I++vPLcK/w470cqK46vMUJoeCgP/fsh7ht9nzfNfJy9d1uaFhPYzMxMOnTocMITPFHef/99Xn/9dXJycjjzzDOZNWsWF110UcDxK1asYMqUKWzfvp24uDieeOIJJkyou84tEG1dYCucFSTnJaORNZg0pkbHr7d6eOZAzZf3mQ4yl7ULng94i1JcCqs2ekV141akWq4+itkInRK8F52oCGjiTYcQ2FObfIfCXbtdOKuvpP8XoWJSfNPXlf72y288dl9gf+I7xt3B0y8/Xe++Das38OGbH7Jr2y7Ky8oDulCZLCZuue8WHnt0ojcTs2K9NxNTWeUb48vEdE6AuCiQm3YORwS23n3NYJyROCCR2Z/PpkenHk3qvdvStJjAmkwmpkyZwlNPPYXJ1PiFuiX49ttvueuuu3j//fe54IILmDNnDp988gk7duygY8eOdcanp6eTmJjIuHHjGD9+PKtXr+bBBx9k/vz53HTTTU16z7YusADppensK9nXaFP2I0xNd7G2zPvRiNXA52eoUZ+qUWx+Iaz42yuqKTuQarn2KKEW7wWnUzxEhDVZVGsjBPbU5q0sN78WeaPXUBXM663GLJ/Y/9G1F17LgV0H6t2nN+n5Y9sfAa9F8z+dzy/f/cLBvQexllgJUam42GxmmNnCBSYT+lrZFpdWg9yto/czHh3ZYCYmEA0JbCCsViujrx7Nvt37jss4Q61Xc90t1/Hq7FcxaUwnNc3cYgK7Zs0aJk+eTGZmJtOnT+fee+894ckeK4MGDeKcc87hgw8+8G3r3bs3N9xwAy+//HKd8U8++SS//PILO3fu9G2bMGECKSkprF27tknveSoIbKWzkpT8FCRJwqJtvJo1265wX1rNXfnkeJlrI06hKDYr11v1u2I90vY0v11KRFhNpBp24n9vIbCnLofsCvfsdnGkauGxBJnh4c3/PVn+23Im3Tkp4P5R40bx7MvP1mwoLvU+S12x3puJqVUdXOp2s89uZ7/DwWFXTVSpklXExEVz9U1Xo9U2PTo8HoENxNLFS3nx8RcpzC08ruPD2ofxyLRHGH37aAxqQ4ukmVv8Gey8efN49tlniYyMZObMmVxyySXHO9djwuFwYDQa+c9//sP//d//+bY//PDDJCcns2LFijrHDBkyhP79+zN7do012sKFC7n11luprKxEo6lbzWa327Hba9aJWa1WOnTo0KYFFiDDmkFacVqTo9jPct18lef9Ykao4cszGvdSDVoUBdKzYPk6r6juPeC/OyqiJlK1NG92RgjsqcuMDBfLSryX0DMMEu90l09avcJ1F19H+vZ03+8xajWXmy1cYbEw0Gzyz8SEhdR8vsNDycrIZuumrRQcLsBmswUsotJoNYx7ZGyD82hOgQ3E3Lfn8vHM4zfOWJ+zHrPGTLg+nBhT47UoDXEsAntcsfTo0aO55ZZbePnll7nmmmsYNmwYr7/+Ot27dz+uCTeVgoIC3G430dH+xgnR0dHk5ubWe0xubm69410uFwUFBcTGxtY55uWXX2batBYsg28lok3R5FTkYHVYCdWFNjp+VJSKJcUe8pxQ6IL/Fnq4uX0b8ixVFNi1r8b4ITO7ZpcEhIdBVCRER8CR9X3Wcu9Pc1JS/xIGQdtmf5XCHyU1IvbPeNVJE9dHxzxK+vZ0Omk0XG6xcIXZQl+DoWaAR0EJMXvTvtGRYKpeQWCzU7X/IKW70zFZy5E8HpxIUE+gAXiNlA8dbngysY0b2ZwoYx4aw5iHxrDk9yVMuWsK1F2u2yB2lzdgMqgNjYxsXo47Wa0oCsOGDaOsrIy3336bxYsXM3HiRP79739jsbTsgvqjo68j686OZXx924/w9NNPM2XKFN/vRyLYto5O1pFgSWBn4U4sWkujKRO9SuKBOJlpB72FE18d9nB1uArjCT5falHcbti2u3q5wXqkwwW+XUeMHwgPhbDQmsrIKrv3p6VoydcWtBqfHnZzRF6vDpc4w9j8qeEPZ33InDfm4LTVOED11OkYZrbwQOfO9NTVGMgo4M2+tAuF8DAUrYbc7MMU/p1MZWWlt0FBrXylDFjAW8wkgUqWCWsXRq8zeyLXLnBq7AbxBOwYG+OmS25id+ruYz7u7PPO5qufvyJUH4pBbcCoNrZK79xjEtgPP/yQDRs2sGHDBnbu3Iksy/Tt25eJEyfSr18/vv76a/r06cPChQsZOHBgs082MjISWZbrRKt5eXl1otQjxMTE1DterVYTERFR7zE6nQ5dLceSU4koQxQ5uhxK7aW007drdPxFIRL9TBLJFQplHvihwMNd0UEWxbpcsCnV+7zpr7+Rikt9uxS12m8NH9pWWOAe28BSCUGbZGelh7VWr1oZJRgTc2LfieRNyUy6fRIlhXUbDkhAX72eq9q146b4OCxlNf1jFUmCuChKQy2k5BWQlVdAedahgClfAJVaRVhYGBcMPZ8OnZshcOhat7j0ePjpx5+Yev/UYz7OEmZh5jczufT8SzGpTRg0BgxqQ1C05jsmgZ0+fTqDBw/m7rvvZvDgwQwcONBPiO677z5mzJjBPffcQ2pqarNPVqvVMmDAAJKSkvyewSYlJTFixIh6jznvvPP473//67dtyZIlDBw4sN7nr6c6GllDgiWB7QXbcXvcjbapkiSJf8bLjEvzFnLMz/NwfYSKUHUrR7F2O/yd4o1UV29Eqn3R0WpqjB/iY+oYPwgEJ8pHOTU5yjGxKsKa+H0oLi5m9FWjSd+XHnCMSqXihluv54X7bqu5acyrLvopq8AjQQ6w12ZjT3kF9vz8el9HkiT0Rj19+vZh0EXnNvncThY3DLmBvTv2HvNxd026i2dfeJYQTYi3kKm6ejgYHeeOSWAzM+tfHF2bMWPG8NxzgZ1LTpQpU6Zw1113MXDgQM477zw++ugjMjIyfOtan376aQ4dOsS8efMAb8Xwu+++y5QpUxg3bhxr165l7ty5zJ8/v8XmGOxEGiJpp29Hib2ECEP9UXxtOuslboyU+L5Awa543Z4eiGsFx5WKKli7GWnFOu+/tVKvil5Xy/ghCuRTqOJZEFRsKfewtcIbvXbUwnUBqusfvP1B/lryV4Ov1eecPnz969fem32n05uJWb7Oa/zwz3/7xjkUDwcdTvbZ7WQ4HBzdMkCj1RATF8PQay5ttSWUDfHj9z/yrwn/Oubjepzdg4VLFxKiC2nVVO/x0uxXyaioKP7444/mflkfI0eOpLCwkBdeeIGcnBwSExNZtGgRnTp5qzRzcnLIyKhpDdWlSxcWLVrE5MmTee+994iLi+Ptt99u8hrYUxG1Sk2CJYHUglRcHleT1o2Njpb5rdhFuRsWFijc2l4hQnMS7hhLy2DVBu+d/IatSLW6kSgmo1dQO8V7i5XaaoWzoM2gKArvHaoxc5jcQea9195h7sy5AU0eAKLjo3n7m7c588wz/XfY7GR+/TNF3/9KjyIr5lpRmM3jId3hYJ/dTpbTiRvvUpqQ8DAGDTmXbj27NffpNRvXnX8d6WmBo/T6MJqMzPhsBtcPux6TxuSLToMh1Xu8CKvEJnAqrIM9GrfHTWphKiX2EiINkU06ZkmRm1ezvKmxK8IknurYQlFsQTGsrDZ+2LLdbw2fEmKuWW4Q2e64jB9ONmKZzqlB0m9JTPvsd3TPetfbV61YinXa435jTBYT0z+YzuVXXV7n+OKiYr755Bu2LFtNx5x8zkfFRSYThlrmDhUeD/vtdvY7HRSqZbqf0Z0Lhl6IKohvHpcX5jHxtTnHfNyIu0fw2szXsGgsGNQGDBoDOjn4a19afJmOoO0jq2TizfEUVRXhdDub1N3iinYqvs33cMAOS0sU7o5RiG2ui232YZ/xA6lpSLXu+5TwUH/jhzYgqoK2S2ZmJuNGjCMrI8t/hyQROX8RAIrTwdW2A0wtqFtr4nK5WPTjIn79/lfStqdRkF+A2e1hqNnMFWYLE0wmNJaaZXJlHg+5WjXR5w/A0q0TiZJEYoue4Ynx9SffUFpUU0i4uapx7+H4HvF899t3dGzf0Sum1dFpW0n1Hi9CYE9jwvXhtDe2p6CqgPbGxitdJUni6Y5qxu9xoQCzsly82vUE0jcHahk/HJVOUiLCvNW/CbH+xg9VtuN/v9YiUJNtQatzzw33sHHVxgbHnH/J+Xz0/UcsKnLzZnUG5+54HXc//gB7duzhq4+/IvnvZA7nHKa81hrq6Grjh8ujYxhoMCLXujFUQsy+z7e5XQjdj+wLss/3rp27WPfH+jrbjbXORX/UDa9Wr+WZN5/h7jvuxqgx+gS1LXTKaW5OvzMW+FBJKuLN8RRWFeJwO5pknt3dIHFRiMRKq8LGcthX5aGboYl3oYoCaene1O+K9UgHD9XsAjAbITTEu1b1yHKaxha5twXOOgN6t6wJi6BhXp76Mt98/A2KO/ATsY7dO/LZz5/Vu+TPWlHJOwcBWYNUZuXtEVfzeq3K9SN00Gi4wmLhqtAwEo+yG1QMeu9nOywE9NWp0LxC70+QsHXzVuw2h9+2Mw0NmzOE9ezMnP99jUVr8YlpaxnxBxtCYE9zwnRhRBmjyKnIIdrUNEeWKQkya3e6cCnwSqabj3s2ILAejzflu6LaTSknz7dLUUlel5mEWIiPrrnonGpEN+0Zt+DE+fn7n3nx0RexVQSOBEPCQpj11SzOHVx36Yrb7Wbjqo0kLUpiR/IODmUcIi8vD+Md92O59wEAil77F45qcdXpdQw9ozuPX3YR0bsO1LXgjGzn/XwnxHhvIIOIHdt38vfy+lvjBUJvMnDNTVcTERaBWlKjVmkIOXcwIe16tNAs2zZCYE9zJEkizhxHflU+NpcNvVrf6DEhaolR7VV8medhvw02WN38I6TWWlOXC5JrNW8uLPbtUtTVzZs7JUCHVjJ+ONmcDud4ktm/fz9jrh9Dfm79a0DBaxgzbso4Jjxaf2vKQxmHWPzjYjat3cTB9INkZ2XX31JNo8V8xxgAwsqLWfbTu3UtOP+3HKg2fohpX12IFwfGk2vN1xBffDiPCmvdqDsgMgy+YBCDzh+MRqVBo9KgVqnrPDeVg+gcgw0hsAJCdaHEmGLILMskRt00I+y7olX8VOihzA1vZHn4tpvbu4xmxXrvsppaz6IUjbra+CEBEqJBLT52gqZRVVXFPdffw/Yt2wMPUsHlwy9n1hez6t1ts9lY+t+lrFq2ij279nBw/0FslQEiXAnMFjPnXXwe09+bjtFo5JUMF0klCigKs7b9hfTGUn8LTpXKm4HpXH3TGASZmORNyaxZ1rRuYUeI6RDNLbffilbWolap0ag0yJIwaTkRxJVOAECsKZa8yjwqnZUYNY2nsmRJYnK8zAsZbgpc8MuLn3PDn0t8+xW9FjpWr1E9hubNgtOXpx94mv9+/18/v9yj6dWnF/MWzwtoprB5/WaW/ncpqcmpZB3MIv9wPoqn/hfU6rR07t6ZJ2c8yaALBtU7pmjTdpbK3UGl4vytm+g0bwEQJBactZj34Zd+BVaNodPruPrmq+ncobMvMlWr1EiICv3mRAisAACL1kKsMZYD1gNNEliAi8NUdEjOJTO8PXOvvZURfy4BkwE6d4DEHjUdPASCWnz96de89a+3sNsCN0GIiI7gnfnv0Ldv/W3QcrNyWbRwEZvWbeLgvoNkZWbhstfvv6tSqQiPCufm0Tcz6YnAPVXr49USI0p7FbLbxTOfvYei03qj1LN6eU31W4HVf60hZV3KMR3Td9BZXHrp0AZTvYLmRwiswEesOZbcylzKHeWYteYmHfOsqoAXS1Q8sfBL771vRRVsT0PZscfbBq5TtSlEkBV4CFqeHTt2cP8N91NSVNfA/gh6vZ5HXnyEO++9s979DoeDpf/zpnfTdqRxYP+BBguYjGYj/Qf3Z8Z7MwI28zgWnuqq46Ud++mTlY7RbvN+xvcehL0HT9r67I9mfVz/s+EARMZEMuruUSLVGwQIgRX4MGqMxJvj2VuyF5PG1CTz7B5D+jIPYMjjeDKyfWYR0s69kFvg/Vmf7K2mPHIxCm3ZdoaCk4vVauXOq+9k/679Aceo1CpG3D6CF996MeCYbZu3seSXJWzdvJXsjGzycvMC2g9qNBo6dO3Aw1Mf5rLhl53wOQSiXZc43uwC0AvlpkEoK//2FjdtSUUqKoWiUtiyvcZhrHM8RBy/w9jyZSvYsWlHk8drtBquvGEYPbr1FKneIERYJTaBU9EqMRBVripS8lJQJIUQ7Qmca26+t4J4+TrYusvfmcmg9/ZkDQ8Dg/6Ud2ZSbrwKLmz+9o0ni9pWiT9nvEbS4t8bHN//3P58uejLgPvzD+fz28Lf+HvV3xzYd4CsjCyc9vrNOCSVRFh4GNfdeh2PT3s8eDqmlJbBqo3exhNHe2RrNd7Pd7swr0lKA3Nes2INHlfTu4dHx0dzRu/eyCoZlaRCllStLqbmiy4k/O67W3UOJxNhlSg4bgxqA/HmeHYX7casMR//c5qY9nDrNSi3XgNFJSgrN3jFdlMqUpUNDtng0GGv2EZHen9CLaem2Bpav6r0WPngrQ+Y8/ocXE4XWrWet8b8CsCKpBW+MTEJMXz9+9cBezE7nU7+WPQHK5etJG17Gul706mqqAr4ngajgcRzEnnpvZeIj49v3hNqbkItcM2lKNdcChVVKGs3eyvo127ydnmqzt4oWg1ERUB0JMnpB8hIP9T4a1djCjUx9PKh6LQ6ZJWMWgrO56aqUzzoOBGEwArqEG2KJqciB6vDSpgu7MRfMDwMRlyBMuIKsJajrN7ovRitT/aK7YEsOJCFYjTUdMeJbn/qdMcJC94L0Nq1a5l812TKSwJXoBpMNescN2RsqNfsvyC/gA0rN7ArdRdb1m9h25ZtOANYRKrVamISYnjgiQcYcWv9fZzbFCYDXH4ByuUXgN2O8vdWpOXrKFv0ByEOICsXsnLp7fFg0OnY73CQ4XBQO/kta2QuGXYJZ/c9u+a5qUpu9ei0KWgC3GAJhMAK6kEra0mwJLCzcCcerad575pDzDD8EpThl0BlFcq6LV6xXb0JqbIKduyFHXu9/V2PNE2Pixb9XU+Q4uJiRl4+kuyD2QHHqDVqRj84minPTfHbXjtF7HA4yNx70Fu5ezCLXcm72LRhE4X5hXUEVa1WExkVycWXX8wzrz+DfAov1Xpy0pP8uuBXv21q4B9GI8MsFi4zW4hUqzlDr+cMvR4XoOnSEU3XLug6d0ajMwZldCo4MYTACuqlvbE92eXZlNhLCNeHt8ybGA0w9HyUoeeD3YGysdqoYmW1UUVaOqSl1zKqiPeuPRRGFQ0y5qYxrF9R16C9Nuddeh4f/+fjBsfkZOWQviedzP1ZRHMxAJf1vYzyCiueWi0EZVkmNCyUfoP6MeWFKXTu3PmEzyHYOTvhbNy2wP1fAVzA2spK9re3MPTHj7FYnXiWr8G+bAXk5KCkZ+BIz8ChWommY0d0Xbui7dIFlb5xNzVB20BcqQT1olFpfE3Z3R43sqqFow+dFi4YiHLBQHC5UZK3V/sXV1st7suAfRkoslyzwL9DXKsv8G9NXnn+FebPmd9go+/O3TuzYOkCzObAy66sJVbS96RzYN8BsjOz2fT3JnZt3UWFtQKn01n9DNYrsBISPfv25J777+HaW65t9nMKRv457p/8ufDPJo2VdTJTnprCI4894jO+18m6muKsC69AeVbBlrqdsqQkypYswXHgAM7qHyQJTXw82q5d0XbtihzAUEPQNhBVxE3gdKoiro3L4yK1IJVSR2mTm7I3Ox4PbK9uFrD86GYBKq9LVKd4r2tUkBYTnWjD9cX/W8zzE5+nsiJw382Q8BBe/vhlLr744oBjHA4HGfszvJW7B7JI25XGplWbKMgrwOFwUPtSoNVpiYyKZOjVQ3n8+SdPm4brDoeDgR0HNrmyd8CQASz830IMagNGtfGYe5wqioJj716sSUmULUnCvmuX3351TAzarl3RdeuGHKTXHuOAczCdf35rT+OkIaqIBc2CWqX2NmUvKMLlcbVOP0eVCs46A+WsM2DiaJQ96TUm6weyfAUkyprN3krkI0VSbdBF6vDhw9w29DbyDwc2sNfqtIx/fDzjHxnf5NetLK/kgVEPsDN1J/Yqu1/EK8syllALAy8YyEPPP8SZZ55Z53i349S9B590zySWVxv1N0a79u2Ys2AOQwYNwaDxRqca1YllUCRJQtejB+179KD9gw/iyMigLCkJ65Il2FK24srNxZWbS+WaNciRkei6dUPbtSvq8BZ6bCNoVoTAChokXB9OpCGSIltRk5qytyiSBD27ovTsCvePQjmQVWNssXu/d+1tbj6sS0YJtXgFNyrSW+XZmpRY62wadeUotm3aFvgYCYZdN4y3Pn3rmN5q49qNzJ01l53bdmItseJ0Ob1evCow6A1069mNUWNHccvoW471LNo8paWlXNDzAmj40akXCe575D5eeuElb6pX4031tjTajh2JGDOGiDFjcB4+TFnSUsqSkqjcsAF3QQGVBQVUrl+PymxGHRuLJjYWVWhoq64P1iQE+ZKqVkSkiJvA6ZoiPkJhVSFb87cSpg8L3kbKOXk+sWXbbn9jC6Peu+g/PPSkG1uk7Uxj9s7dLC8P3CbsjLPO4Ps/vz+m1y0vL+fTtz9l2aJlZGdmY6+yo6AgIaE36ImJi2HIlUO4f8r9J/yZrV1F3JZSxJNGT2L5ouVNGpt4TiKLli867lRvS+MqKqL8jz+wJiVRsXqNtyVkNZJOhxwRgToyEpXFctLFVhhNBEZEsIJGCdeHE2WMIq8yjyhTVGtPp35io+C261Buuw4Kiv0t7SptUJkLh3JrLO06xUPk8VvaHU1qSiqr/1iD21k3PDpU7SMbHhXO3J/n0qPHsTWnXvTjIn5e8DN7d+2lpLgEt8uNhIROr6NdZDvOH3I+4x4bR+LZic1yLm2RzMxMhg8c3qTo1Ggx8t5X73H15VdjUBvQq/UnnOptadTh4YTdfDNhN9+Mu6yM8uUrKEtKonzlSpSqKlzZ2biys5GMRm81cteuaOLikE7C0ijdMX6eTydEBNsETvcIFqDEVkJKfgoWneWkpMqajdqWdn+nIDlr7vwVk6HGHzkqsknGFlarlSU/JVGQX+C3VKU2skbmgkvPJ7GfV/CaWuS0N20v896dR/KGZPJy87DbvFGprJYJaxdG9zO6M+K2EVx949VNPPnmIRgj2AfveJC/fv+rSWNH3TeKN2e/eVJTvScLT1UV5atWUbYkifI//8RTXmMYIul0aLt08VYkd+iA1ELL20SRU2BEBCtoEqG6UKJN0WSXZRNtbkPOLX6WdpW1LO02I1VUwY49sGOP19iiU3WBVGwUyCoW//QbmemZuJz1dzIxGA30P7cf/c7td0xTKi8vZ/7H8/lz8Z9kZWRRZi1DURQkScJkNhHXMY47xt3BvQ/d2+DymtOF9PR0rjv3ugb7xB6h6xld+W3Fb4Rbwn3RaTClepsblcFAyBVXEHLFFSgOBxXr1nmX/yxdhru4GPuuXdh37ULSaNB06oSua1c0nTqh0gbpo55TDBHBNgERwXoptZeSkp+CUWPEoG7lwqETxW6Haks7x7LV6GqJqM3j4YDD4bO0U+k0dOvZlaHDhx7z2+Rk5vD1vnR+27aD4sJiXNXPznQ6HZFRkfQd2Jc7xt1BYv/gTe+e7Aj2/tvuZ83SNY2OM5lNTJ89nVG3jfKtOW2VSvcgRHG5qNy8mbIlSZQlJeE6fLhmpyyj7dABbbduaDt3PmFjCxHBBkZ8GgVNJlQXSowphkxrJgZz2xPYdSvWMfvl2ezbuc9vTekRS7urQsMYFhpKqErls7RT1DIkxHrTyA5nQGMLm83G9uTtZGdkU1pi9TUTV8kq9mtkOnbpyAOPPcCNd954Mk61zZCWlsaN5zfh/0QFw0cM59MvP/WJadAW3AUBklqN6dxzMZ17LtHPPI0tNZWyJUuwLknCmZGByQpmCQAAFBVJREFU48ABHAcOgErlM7bQdemCShhbNCtCYAXHRJwpjvzKfCqcFZg0wfllzM/P518P/YvkDclUWCvweGqelUoqCbPFTL/z+vHE9Cfo27ev/8FuN57UNG/nnxXrkQ4X1DQjUKkgPhprWAgZHjcFJaVYS8tw2OzYbHZkWSYkLISz+ifSM7EnBoP3JuSeEzSaOJUYfdNoNq/Y3Oi4mC4xLPx1IT069/AJatC0qmtjSCoVhr59MfTtS/tHH8WetsfnImVPS8OZmYkzM5OKFStQx8Z619p26RK0xhZtCSGwgmPCrDUTa45lf8l+jGpjq1/0vnjvC5L+l8Tu7bupqvRvhaY36unVtxcPPPYAQ69qYnpXluHs3ihn9+bwjcNJ++U3tKs30zX7MNFON2TmEJqZQyJQZTEhd+6ItltH7/Kf2ijAkfkE6CpzqrN9+3ZGXjyy0XEGo4FHnn6EyVMm+56bilRvyyBJEvpePdH36kn7SRNxHDhA2dKlWJckYdu6FVdODq6cHCpWrUKOiEDbqRPaTp2QQ0MDvqanKnALwtMd8SkWHDMxxhhyy3OpcFZg1p6cIpxtW7axeOFidqbsJOdQDqXFpVRVViGrvUbzPRN7MnT4UMb8c8wJv9ect+aQuiUVu81OfMd4elw6mJBB/WhvscDydV5jiz0HMJZVQGoapKZ5W+2FhXiLqnRHpS7POgN6dz/heQU7jZpnVDP44sEs/HWhSPUGAdrOnYkYO5aIsWNx5uTUGFts2oS7sJCqwkKqNm9G0uuRw8OR27VDMvhnE9QREXBZK55EECOKnJqAKHKqS4Y1g7TiNGJMMS0WxW5cs5H5n81nw18b0Og1REdH0yuxFxdefiGXXd1y32iPx4NK1UjlaVYu/FXtIpWa5rdLaRfifW6bEAOhFpTLL2zTAltfkVNTo9PwqHC+/PFLBg8Y7I1OZX2rZz0EjeMqLKRs2TLKkpZSsXatn7GFymJB27Ejmk6dULdvj+ncf2C57PRR2GPRAyGwTUAIbF1sLhspeSl48BCia5n/k4qyCgwmQ+Ni19rkF8Jf1cYWyduRPLVcpEItMORclJHXQpcOrTjJ46e2wE6Zew0Ol63ecRqdhrETxzLtxWm+6LTFuzAJWhy31Ur5n396XaRWrkKx2337VCYTxkGDiBhzH8YBA1pxlicPUUUsaHH0aj3xlnh2Fe7CrDW3yFpDkyU4i6jq0D4CbhqOctNwKLGirNzgXWu7IQWptAz+uwylY1ybEdijo1Nvu7pf64w7a+BZLFm+xGcvqJGD2w1JcHzIISGEjhhB6IgReCorKV+5irIlSyhfvhxPRQXlf/yBymw6bQT2WBACKzhuooxR5FTkYLVbCdOHtfZ0goOwELjuMpTrLoPyCpQ11cYWFw9u7ZkF5ObLb2ZX8q7GBwKZBRlYTGaR6j1NURmNhFw5jJArh+FxOKhcuxZrUhIhV17Z2lMLSoTACo4brawlwZzA9v9v796Dmrr2PYB/QxLygLBBIiRIfbS12PqoClVAAVsrYrV1dOxo9ebSzq3aznEcq22Htve2OPc4Pkattli1rcWZq6f2tKBnHHtQZorKHfFF4/igYqcVBSsClpd6SCBZ9w+OuYdCAig7IfD9zGTGrP3byW8vtvllr72z1+1LCBEhffqOOQ8kOAhITYJITfJ1Ji5dOXeqVCux4N8XYMunW1qHeVvU2PXW/wIAwrQDoFZx2JeAgMBABKekINjDHMT9HQssPRSj3oiwO2Goa6rDAB3nqOxt5j47F1cuXPEY8/iTj+PI8SMYYBjQ4VBvs7Mr87sR0R+xwNJDUQeoEW2IxsWai76blJ0AAFarFZZpFo8xQYYgbPh0A16Z33p7QY1Sw6FeIpnw05AemlFnRLguHHW2Ohh1Rl+n02/MmjQLZaVlbpcrAhSYOWcmsv8n23VVL4fxibyHBZYemjJAiWhDNGqra9HsaObVpDLIy8vD2//2tseYQcMG4W9//xuGD2u9vWBvn+OUqK9jgaUeMUA7AEadETVNNYjQ99JJ2f1I2oQ0VPxa4Xa5Tq/Dqg9WYeXKlRzqJeqlWGCpRwQoAjDIMAi3m27D7rDz9nfdkJubiw+XfOgxJvnZZOQcyoFepe/zc5wS9RUssNRjwjRhiNRH4ubdm4gM8qNJ2b1sWtw03Cy76Xa5MdKIv+z/CybGTuRQL5EfY4GlHqNQKBAVHIXqf1SjqaUJWtXDTeTcF+zZvQfr3l7nMeZPb/8Jf/7vP0Onbh3qJaK+gQWWelRIYAgi9ZGoaKyAKdjk63S87vlxz6OyvNLt8rFxY5F/PJ9DvUT9AAss9SiFQgFzsBlV96pwr/ke9Gq9r1OSze4du7HxPzd6jPnr939F2tQ06FQ6/kaYqJ/h/3jqcSGBITAHmVHWUNanCmziiEQ01DS4XW75Dws+yfqEQ71EBIAFlmRiDjbj1r1buGO/47VJ2XtS9vZsbPqvTW6Xa/Va/HLjF4QGhXKol4g6xAJLsghSByEqOAq/1P2CIHVQr/6NphACoweO9hjzxd4vMH/efA71ElGX+dXX7traWlgsFkiSBEmSYLFYUFdX1+X1ly5dCoVCgS1btsiYJd1nCjIhSB2EO813fJ1KG9s/2Y5RxlGuxx+L68jRI1HXVAdbiw1CCAgh8PrC12EINLC4ElGX+dWnxcKFC1FRUYG8vDwAwJIlS2CxWHDw4MFO1z1w4ABOnTqFqKgoudOkf9KpdIgOjkZpbSmC1cE+OYp1OB14dvSz+P3W725jzl05h+FDW28v2JuPtInIv/hNgf3pp5+Ql5eHkydPYuLEiQCAL774AgkJCSgtLUVMTIzbdW/cuIFly5bh8OHDmDlzprdSJgARQRH47e5vaLA3QNJIsr6XUzjx1edfYcsH7kco5i2ah+yvsqFVaXk0SkSy8ptPmKKiIkiS5CquABAfHw9JknDixAm3BdbpdMJiseCdd97ByJEjvZUu/ZNGqcEjhkdQcrsEhkBDj14MZHfYMX38dFTfqO5w+WOPP4bii8XQqXS8dSMReZ3fFNjKykpERLS/iXxERAQqK93/sH/9+vVQqVRYvnx5l9/LZrPBZrO5njc0uP9pBnVuoG4gQjWhqLfVI0wb9kCv0eJswacbP8WujbsAZ8cxhcWFiB0TC61Sy6FeIvI5n1/klJmZCYVC4fFx9uxZAOjwQ1MI4fbDtLi4GFu3bsXu3bu79YG7du1a14VUkiThkUceebCNIwCAWtk6KbutxQaH09FpvFM40dTShA/f/hCJTyRilHEUxkaMxa4N/19clyxbgkZbI1ocLa4LkSaPn8zzqETUa/j8CHbZsmVYsGCBx5ihQ4fi/PnzuHXrVrtl1dXViIzs+MbyhYWFqKqqwuDBg11tDocDq1atwpYtW1BWVtbheu+99x5Wrlzpet7Q0MAi+5CMOiPCtGGos9UhXBfuahdCoNnZjCZHE+wOO1ocLVg4eSGqKqqgUqsghUqY9OwkHPr7IehVes41S0R+w+cF1mg0wmg0dhqXkJCA+vp6nD59GhMmTAAAnDp1CvX19UhMTOxwHYvFgueff75N2/Tp02GxWPDaa6+5fS+NRgONhnfi6UmqABWiDdG4WHMRd+x3YHfYYXfYAbQe4WqUGph0Jhg0Bpy7eK71Bg4c6iUiP+bzAttVTz75JNLS0rB48WLs3LkTQOvPdGbNmtXmAqcRI0Zg7dq1mDNnDsLDwxEeHt7mddRqNUwmk8erjkke4dpwDNQPxF37XYRqQiFpJOjVeuhUOmiVWigDlL5OkYiox/hNgQWAvXv3Yvny5UhNTQUAvPTSS8jKymoTU1paivr6el+kR51QBigxPHQ4lAolh3qJqM/zqwI7YMAA7Nmzx2OMEMLjcnfnXck7OEcsEfUXPr+KmIiIqC9igSUiIpIBCywREZEM/OocrK/cP6/LOzpRf9Rsc+Af9rsAWv8PqDW82pv6r/t1oLPrfQBAIboS1c9VVFTwRhNERORSXl6O6OhojzEssF3gdDrx22+/wWAw+PWND+7fkaq8vBwhISG+TqfXYf+4x77xjP3jWV/qHyEEGhsbERUVhYAAz2dZOUTcBQEBAZ1+U/EnISEhfr+Ty4n94x77xjP2j2d9pX8kqWtTb/IiJyIiIhmwwBIREclAmZmZmenrJMh7lEolpkyZApWKZwc6wv5xj33jGfvHs/7YP7zIiYiISAYcIiYiIpIBCywREZEMWGCJiIhkwAJLREQkAxbYPmzNmjVITEyEXq9HaGhol9YRQiAzMxNRUVHQ6XSYMmUKLl26JHOmvlFbWwuLxQJJkiBJEiwWC+rq6jyu8+qrr0KhULR5xMfHeyljeX322WcYNmwYtFotYmNjUVhY6DH+2LFjiI2NhVarxaOPPoodO3Z4KVPf6E7/HD16tN1+olAocPnyZS9m7B3Hjx/Hiy++iKioKCgUChw4cKDTdfrLvsMC24fZ7Xa8/PLLePPNN7u8zoYNG7B582ZkZWXhzJkzMJlMmDZtGhobG2XM1DcWLlyIc+fOIS8vD3l5eTh37hwsFkun66WlpeHmzZuux/fff++FbOX1zTffYMWKFfjggw9gtVqRlJSEGTNm4Pr16x3GX716FS+88AKSkpJgtVrx/vvvY/ny5cjJyfFy5t7R3f65r7S0tM2+Mnz4cC9l7D13797F008/jaysrC7F96t9R1Cfl52dLSRJ6jTO6XQKk8kk1q1b52pramoSkiSJHTt2yJmi15WUlAgA4uTJk662oqIiAUBcvnzZ7Xrp6eli9uzZ3kjRqyZMmCDeeOONNm0jRowQGRkZHca/++67YsSIEW3ali5dKuLj42XL0Ze62z8FBQUCgKitrfVGer0GALF//36PMf1p3+ERLLlcvXoVlZWVSE1NdbVpNBqkpKTgxIkTPsys5xUVFUGSJEycONHVFh8fD0mSOt3Wo0ePIiIiAk888QQWL16MqqoqudOVld1uR3FxcZu/OwCkpqa67YuioqJ28dOnT8fZs2fR3NwsW66+8CD9c9+4ceNgNpsxdepUFBQUyJmm3+hP+w4LLLlUVlYCACIjI9u0R0ZGupb1FZWVlYiIiGjXHhER4XFbZ8yYgb179+KHH37Apk2bcObMGTz33HOw2WxypiurmpoaOByObv3dKysrO4xvaWlBTU2NbLn6woP0j9lsxueff46cnBzk5uYiJiYGU6dOxfHjx72Rcq/Wn/ad/nPPqj4iMzMTq1ev9hhz5swZxMXFPfB7/HFKPiGE30zT19X+AdpvJ9D5ts6fP9/171GjRiEuLg5DhgzBoUOHMHfu3AfMunfo7t+9o/iO2vuK7vRPTEwMYmJiXM8TEhJQXl6OjRs3Ijk5WdY8/UF/2XdYYP3MsmXLsGDBAo8xQ4cOfaDXNplMAFq/YZrNZld7VVVVu2+cvVVX++f8+fO4detWu2XV1dXd2laz2YwhQ4bg559/7nauvYXRaIRSqWx3NObp724ymTqMV6lUCA8Ply1XX3iQ/ulIfHw89uzZ09Pp+Z3+tO+wwPoZo9EIo9Eoy2sPGzYMJpMJ+fn5GDduHIDW80/Hjh3D+vXrZXnPntbV/klISEB9fT1Onz6NCRMmAABOnTqF+vp6JCYmdvn9bt++jfLy8jZfSPxNYGAgYmNjkZ+fjzlz5rja8/PzMXv27A7XSUhIwMGDB9u0HTlyBHFxcVCr1bLm620P0j8dsVqtfr2f9JT+tO/wKuI+7Nq1a8JqtYrVq1eL4OBgYbVahdVqFY2Nja6YmJgYkZub63q+bt06IUmSyM3NFRcuXBCvvPKKMJvNoqGhwRebIKu0tDQxZswYUVRUJIqKisTo0aPFrFmz2sT8a/80NjaKVatWiRMnToirV6+KgoICkZCQIAYNGuT3/bNv3z6hVqvFrl27RElJiVixYoUICgoSZWVlQgghMjIyhMViccX/+uuvQq/Xi7feekuUlJSIXbt2CbVaLb777jtfbYKsuts/H3/8sdi/f7+4cuWKuHjxosjIyBAARE5Ojq82QTaNjY2uzxYAYvPmzcJqtYpr164JIfr3vsMC24elp6cLAO0eBQUFrhgAIjs72/Xc6XSKjz76SJhMJqHRaERycrK4cOGC95P3gtu3b4tFixYJg8EgDAaDWLRoUbufVfxr/9y7d0+kpqaKgQMHCrVaLQYPHizS09PF9evXfZB9z9u2bZsYMmSICAwMFOPHjxfHjh1zLUtPTxcpKSlt4o8ePSrGjRsnAgMDxdChQ8X27du9nLF3dad/1q9fLx577DGh1WpFWFiYmDx5sjh06JAPspbf/Z8k/fGRnp4uhOjf+w6nqyMiIpIBf6ZDREQkAxZYIiIiGbDAEhERyYAFloiISAYssERERDJggSUiIpIBCywREZEMWGCJiIhkwAJLREQkAxZYIiIiGbDAEpFHX3/9NbRaLW7cuOFqe/311zFmzBjU19f7MDOi3o33IiYij4QQGDt2LJKSkpCVlYXVq1fjyy+/xMmTJzFo0CBfp0fUa3E+WCLySKFQYM2aNZg3bx6ioqKwdetWFBYWsrgSdYJHsETUJePHj8elS5dw5MgRpKSk+Dodol6P52CJqFOHDx/G5cuX4XA4EBkZ6et0iPwCj2CJyKMff/wRU6ZMwbZt27Bv3z7o9Xp8++23vk6LqNfjOVgicqusrAwzZ85ERkYGLBYLnnrqKTzzzDMoLi5GbGysr9Mj6tV4BEtEHfr9998xadIkJCcnY+fOna722bNnw2azIS8vz4fZEfV+LLBEREQy4EVOREREMmCBJSIikgELLBERkQxYYImIiGTAAktERCQDFlgiIiIZsMASERHJgAWWiIhIBiywREREMmCBJSIikgELLBERkQxYYImIiGTwf03wi9Nt0PdeAAAAAElFTkSuQmCC",
      "text/plain": [
       "Figure(PyObject <Figure size 500x200 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "lines = [Float64.(mid.(attractor_endpts[:,:,i]')) for i = 1:500]\n",
    "lwl = [1 ./norm(l[1,:] - l[2,:]) for l in lines]; lwl /= 3mean(lwl); lwl = min.(lwl,1)\n",
    "figure(figsize=(5,2))\n",
    "\n",
    "# Domain\n",
    "w0 = [2/(2+p[1]-sqrt(p[1]^2+4p[2]))+0.02,0]; w1 = smap!(copy(w0),p); w2 = smap!(copy(w1),p)\n",
    "gca().add_patch(matplotlib.patches.Polygon([w0 w1 w2]',zorder=0,alpha=0.2,fc=\"C2\",ec=\"C2\"))\n",
    "\n",
    "# Attractor\n",
    "attractor = matplotlib.collections.LineCollection(lines,\n",
    "        linewidth=0.5,colors=[zeros(length(lines),3) lwl],zorder=1,label=\"Attractor \\$\\\\Lambda\\$\")\n",
    "gca().add_collection(attractor)\n",
    "plot([0],[0],c=[0,0,0,0]); yl = ylim() # plotting something quite dummy just to get the attractor's ylim\n",
    "\n",
    "# Singular line\n",
    "plot([0,0],[-10,10],\"C4\",label=\"\\$\\\\mathcal{S}\\$\",zorder=1); ylim(yl)\n",
    "#xlim((xlim()[2]-xlim()[1])/2*[-1,1])\n",
    "\n",
    "#Cones\n",
    "ccone = (p[1] - sqrt(p[1]^2 - 4p[2]))/2+0.1\n",
    "for (leg,px,py,shatch) = [(true,xlim()[1]*0.63,-0.1,\"\\\\\\\\\\\\\\\\\"),(false,xlim()[2]*0.32,-0.1,\"////////\")]\n",
    "    xdisp = (0:0.05:0.5)\n",
    "    fill_between(px .+ xdisp, py .- xdisp*ccone,py .+ xdisp*ccone,\n",
    "        color=\"C3\",alpha=0.5,linewidth=0, hatch=\"--\")\n",
    "    plot(px .+ xdisp, py .- xdisp*ccone,color=\"C3\")\n",
    "    plot(px .+ xdisp, py .+ xdisp*ccone,color=\"C3\")\n",
    "\n",
    "    ang = Jmap(px>0,p)\\[ccone ccone;-1 1]\n",
    "    relang = ang[1,:]./ang[2,:]\n",
    "    fill_betweenx(py .+ xdisp, px .+ xdisp * relang[1], px .+ xdisp * relang[2],\n",
    "        color=\"C9\",alpha=0.5,linewidth=0,hatch=shatch)\n",
    "    plot(px .+ xdisp * relang[1], py .+ xdisp ,color=\"C9\")\n",
    "    plot(px .+ xdisp * relang[2], py .+ xdisp,color=\"C9\")\n",
    "end\n",
    "\n",
    "\n",
    "gca().set_aspect(\"equal\")\n",
    "xlabel(\"\\$x\\$\"); ylabel(\"\\$y\\$\")\n",
    "# xticks([]); yticks([])\n",
    "yticks(-0.4:0.4:0.4)\n",
    "tight_layout()\n",
    "savefig(\"../figures/Cones.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "([1.2171921737385665, -7.771561172376095e-17], [-1.2232078900279277, 0.4322904230609859])"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ww05 = ww0 - ww0[1]/(ww0[1]-ww1[1])*(ww0-ww1)\n",
    "smap!(copy(ww05),p), ww1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAi8AAAGdCAYAAADaPpOnAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAPYQAAD2EBqD+naQAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8li6FKAAAgAElEQVR4nOzdd1RUR/sH8O/2ZQu7yAqC2LteEUXF3rsxliiYxBZjNxo1TWKixsQSf2rsvSZGo8ZeEjWxAxaqXDV2gyLtKtKkLezvD1422dxdmrRdns85nPdkZu4wvEfg4T4zzwgMBoMBhBBCCCFWQljWCyCEEEIIKQwKXgghhBBiVSh4IYQQQohVoeCFEEIIIVaFghdCCCGEWBUKXgghhBBiVSh4IYQQQohVoeCFEEIIIVZFXNYLKG7Z2dl4/vw51Go1BAJBWS+HEEIIIQVgMBiQlJQEV1dXCIV5v1uxueDl+fPnqFatWlkvgxBCCCFF8PTpU7i5ueU5xuaCF7VaDSDni7e3ty/j1RBCikNmehZ2fHEFAPDB9x0gkYnKeEWEkOKWmJiIatWqGX+P58XmgpfcVJG9vT0FL4TYiMz0LNhJlQByvrcpeCHEdhVkywdt2CWEEEKIVaHghRBCCCFWhYIXQgghhFgVCl4IIYQQYlUoeCGEEEKIVaHghRBCCCFWhYIXQgghhFgVCl4IIYQQYlUoeCGEEEKIVaHghRBCCCFWhYIXQgghhFgVCl4IIYQQYlUoeCmkrOyssl4CIYQQUqHZ3K3SJell2ks8evUIOjsdHOQOUEvVEAoo/iOEEEJKEwUvhZBtyEZCegJepb+CRCiBRqaBs8IZGpkGComirJdHCCGEVAgUvBSCUqKEXCyHXCyHUCBEUkYSXqS+gFwsx62rt/Djqh9x/sJ5SISSsl4qIYQQYrMo51EIcpEcSokSqfpUSEVSVLKrBGelM6QiKT4Z9wn8LvtBKpJCIBBg4fKFyDZkl/WSCSGEEJtDwUshCAQCOMgckKHPMGlTSBTYdnSbydivPv0KIqEIUpkUfz//u7SXSgghhNgsCl4KSSlVwgADDAaDSXuTJk3AciyuPrlq0p6ZkYmaVWtCIBCgz1t9kJmdWZrLJYQQQmwOBS+FpBArIBfLkZ6VbrZfpVKB5ViwHAux1HRL0emTp41ppc27NlNaiRBCCCkCCl4KyU5sB4VYgTR9Wr5jQ5+HguVYVK9dndc3ccxEiIQiaBw1lFYihBBCCoGCl0ISCARwkDsgXW/+zYs5p66fAsuxaNWpFa8v8WWiMa301qC3kJlFaSVCCCEkL6USvKxfvx61atWCXC6Hp6cnLl++XKDn/Pz8IBaL4eHhUcIrLByVVGV230t+dhzaAZZjMfj9wWb7Tx49Cak4J620+8BuSisRQgghZpR48LJv3z7MmDEDc+bMQUhICDp27Ii+ffsiIiIiz+cSEhIwatQodO/evaSXWGgKsQIysczivpf8fLvqW7Aci4/nfmxxzEjvkRAJRXCp5oLoF9FFXSohhBBic0o8eFmxYgU+/PBDjBs3Do0aNcLKlStRrVo1bNiwIc/nJk6ciPfeew9t27Yt6SUWWmH2veRl/PTxYDkWmw9ttjgm+lk0XHQuEAgE8H7Xm9JKhBBCKrwSDV4yMjIQFBSEXr16mbT36tUL/v7+Fp/bsWMHHj58iHnz5uX7OdLT05GYmGjyUdKM+16K+Oblv9p1ageWY3H02tE8xx345YAxrXTk9yOUViKEEFIhlWjwwnEcsrKy4OzsbNLu7OyM6GjzqZD79+9j9uzZ+PnnnyEW5397weLFi6HRaIwf1apVK5a150ctVcNgKPy+l7zUqVPHWCtGIBLkOXZw38EQCUWoUbMGXiS+KLY1EEIIIeVdqWzYFQhMfxEbDAZeGwBkZWXhvffewzfffIP69esXaG5fX18kJCQYP54+fVosa85P7r6XjOyM/AcXkkqlQnhMOFiOhZ29XZ5jI/6OgE6jg0AgwMgJIymtRAghxOaVaPCi0+kgEol4b1liY2N5b2MAICkpCYGBgfjoo48gFoshFouxYMEChIWFQSwW49y5c7xnZDIZ7O3tTT5KQ+6+l1R9aol+nhuPboDlWNSoUyPfsbu37M5JK4kFOH72OKWVCCGE2KQSDV6kUik8PT1x9uxZk/azZ8+iXbt2vPH29vYIDw9HaGio8WPSpElo0KABQkND4eXlVZLLLZSi1Ht5EyevnbRYK4YnC3i719sQCUWoXb82Xme+LvkFEkIIIaWkxNNGs2bNwtatW7F9+3bcuXMHM2fOREREBCZNmgQgJ+0zatSonMUIhWAYxuTDyckJcrkcDMNAqVSW9HILRSVRFfu+l/zk1op554N3CjT+8f3HUEqVEAgEGD9lPKWVCCGEWL0SD158fHywcuVKLFiwAB4eHrh06RJOnTqFGjVy0iBRUVH51nwpr5QSZYnte8nPN//3Tb61Yv5r64atkIqlEElEuBJ4hdJKhBBCrJLAUJqvDUpBYmIiNBoNEhISSnz/i8FgQHBMMNKy06CVaUv0c+XH/5I/JgyZUOjnmrg3wfXA61BIFCWwKkKKR2Z6FjZ/fBEAMGFVZ0hkojJeESGkuBXm9zfdbfQGBAIBHOxKb99LXnJrxfwe+nue4/57BPvWzVvGtNInsz+htBIhhJByj4KXN6SWqMtV+sXNzQ0sxyIoMshsrRhDVs6Lti79uvD6Vny/AlKxFBKZBEG3gsrV10UIIYTkouDlDSkkCshERb/nqKTIZDJjrRillr/R+cKpCwCA9YfWw6Wai0mfPkOPlkxLiIQitGjTAimZKaWxZEIIIaRAKHh5Q8V1z1FJuvbgGliORa16tXh9U4ZMQdTTKMxdMxeLNy0G/vOyJuRaCFRSFQQCAXzn+yIjq/Q3JxNCCCH/RsHLGxIKhHCwcyjXwUuu4wHHwXIs2ndpz+tbMG0BfCf6YtyMcWA5Fj3f7skbs+SbJZCJZZAr5Qj9K5TSSoQQQsoEBS/FQCVRwQDrObS16ddNYDkW3mO9eX1bf9gKRsdAIBAYNwDrnHUmY9Jfp6N5o+YQCUXwau9FaSVCCCGlioKXYqCUKCEVSq0upTJ36VywHIvZi2fz+s4cPQNGx2DWB7Nw4dYFsByLr5Z9xRt33f+6Ma00d9Fcq/v/gBBCiPWh4KUY2IntYCe2K/F7jkrKiPEjwHIsNh/azOu7HXIbjI5B92bdMXzMcLAcC5Zj4dWZf1XDt3O+hUwsg1qrxv2n95GVnVUayyeEEFLBUPBSDIQCIRxk5aPey5vIrRVzNvwsry8mMgaMjoFnNU8AwLaD24xpJa2jaYG+5IRk1K9eH2KRGJ17dqa0EiGEkGJFwUsxUcvKV72XN+Hi4gKWY3Ez9iaEYtN/Iump6WB0DBgdA71eDzc3N1y5ewUsx8J3sS9vrkt/XDKmlZasWkJpJUIIIW+MgpdiohArIBFJbOqXs1AoxM3om2A5FioHFa/fo4oHGB2Du3fvAgDeH/++Ma3U3Ks5b7zvDF/IxDJUqlwJ957eo7QSIYSQIqHgpZgoJIpyX+/lTVy9fxUsx6JOgzq8vnfavwNGx+D8ufPGtp9O/gSWY3HI/xDUWrXJ+HguHg2qN4BYJEbv/r0prUQIIaRQKHgpJrn7Xqx1025BHfU7CpZj0aFHB17fNO9pYHQMtq3bZmyrX78+Ah4EgOVYTPliCu+ZM6fOGNNK2/Zus6k3V4QQQkoGBS/FSCVVwcYu6bZo4y8bwXIsfMb58Pp+mPcDGB2Dbz79xqR9ymdTjGmlRh6NeM+Ne28cZGIZdFV0lFYihBBiEQUvxUgpUdrcvpf8fL3ka7Aci7kr5/L6Duw8AEbHYOyQsfy+Pw6A5VhsO7ENSrXp3UsvYl4Y00oD3hmA5IzkChMUEkIIyR8FL8VIIVHATmxns/te8uI9wttirZjrl66D0THo17Yfr8+rjReuPc65e2n0R6N5/ScOnYBapoZQKMTug7vL3QWYhBBCSh8FL8Uod99LWlbFC15y5VUrJuJ+BBgdg7Z125p99rP5n4HlWITHhaN2g9q8/pFDR0IulsOthhuevXhGaSVCCKmgKHgpZmqpGtnZtlHv5U3k1ophORYiicikL+lVEhgdA3dnd7PPCgQCHPM7BpZjsf7AesgVcpP+yIhIVNNVg1gkxvCRwymtRAghFQwFL8WsIu57yU9YVJjZWjHZWdnGgncxMTFmn+3UtRMCIwLBciwGDR/E69+3e58xrbTv5D5KKxFCSAVAwUsxy73nqCKnjizJrRVTq0EtXl/3Jt3B6BiEhoZafP67td+B5Vhcj7gO1xquvP7hbw2HXCxHrXq1EJ8WT2klQgixURS8FDORUAStTFshN+0W1HG/42A5Ft36dOP1jegxAoyOwf49+y0+r1AocCboDFiOxYrtKyCVSU36nzx4gkp2lSAWiTFi3AhKKxFCiI2h4KUE0L6Xglm9ezVYjsWIySN4fQumLwCjY7By4co85+j1di8ERwaD5Vj0fLsnr//nbT/npJUkQhw7d4zSSoQQYgMoeCkBufteMrMyy3opVmH2t7PBciwWrFvA69v6w1YwOgazPpyV7zw/bP/BeNO1U1Un084sYGD3gZCL5ajH1MPLtJeUViKEECtFwUsJUIgVkIlkSM2y7asCitsQnyFgORbbT2zn9Z05egaMjsHQrkPzncfNzQ3nws6B5VjMXzUfEJj2P7j1AI52jhCLxBg/bTyllQghxMpQ8FICREIRHOQOtO+liFq3aW2xVsxf4X+B0THoxvD3y5gz9P2hYONyjmx36Mm/j2nr2q1Qy9QQy8Q4f+M8pZUIIcQKUPBSQuyl9sg20L6XN2FSK0ZsWismNjoWjI5B86rNCzzfxr0bjWklraPWpC87MxvdWneDXCxHE48mlFYihJByjIKXEqKUKCEWiGnfSzEJi86pFWNfyd6kPTM901grRq/XF2guNzc3XLl7BSzHwneJL6//dthtY1rp4y8+RlJGEqWVCCGkHKHgpYQoxArIxXKq91LM/O/5g+VY1G1Yl9fnUcUDjI7B3bt3Czzf++PeN77dae7Ff4uzeulq2MvsoVAp4B/uT2klQggpByh4KSEioQhauRapetq0WxKOXDlisVbMO+3fAaNjcP7c+ULN+dPJn8ByLA75H4JaqzbpS3udhvbu7SEXy9Hcqzlepr2EPrtgb3oIIYQULwpeSpBGqqF6LyUst1bM6Kn8G6mneU8Do2Ow6YdNBZ7Pq5YXwm+EI+BBAFiOxZQvpvDGhF4PhaOdIyQiCWbPn01pJUIIKWUUvJQghUQBsVBMf6GXgs++ybmR+rv13/H61ixcA0bHYP4n8/OcY8HnC5CSlIJ5H88Do2MwrNswjJg4wphWauTRiPfM9998D3uZPdRaNYLuBdEJM0IIKQUUvJSg3H0vlDoqPYO8B4HlWPx45kde36+7fgWjYzB2yFizz85dOhc9BvQw/vedm3fQrnY7tKrRCsvnL8eBPw6A5VhsO7ENSrXS5NmUxBS0bNASdhI7eHXworQSIYSUIApeSpBYKIZWRvteykKLFi0s1oq5fuk6GB2Dfq368fpW7lgJlmOxcP1CiMViAEBqSip2rN0BRsegT8s+iI+Jx7XH18ByLMZO5wdC1/2uG9NKvt/5UlqJEEKKmcBgYz9VExMTodFokJCQAHt7+/wfKGHRKdG4xd1CFVWVsl5KhcdUYQAzL0NUGhWuPrxq9pmbgTcxecRkJHAJvD73lu5YunUp3NzcAACDOg7CgzsPzM6j0qrgH+KPem71IBfLi/5FVFCZ6VnY/PFFAMCEVZ0hkYnyeYIQYm0K8/ub3ryUMNr3Un6w0Tl7V7ROpgXqkhOSwegYNHVuynvGvaU7/P7yw5mbZ1C3genx7JuBN9HHow883TwxZ/ocHLmccwJq/YH1sFPYmX6OV8lwr+UOO4kduvTughepL+jfBCGEFBEFLyXMWO+FNnKWG1du5xSoq9eonkm7IctgLHgXExNj0ufq6oojfjnBSasOrUz60tPScXTPUTA6Bh0adEDkw0jciLgBlmMxdAz/LqaLZy5Cp9BBIpJg8ZrFlFYihJBCouClhNG+l/Lr8OXDYDkWnXp34vV1b9IdjI7BjRs3eH07juzICUxG8gOTVy9eYeHshWAqMxjYYSAG+wwGy7G4HnEd1WtX543/cvqXsJfZw9nNGeFPwinIJYSQAqDgpRTYS+0pRVCOrf95fc7m22n8zbcf9P0AjI7B7p27eX3zf5gPlmMxa+4sSKQS004D8PCvh3i/7/vwqOKBT8d/il/++AUsx2LF9hWQyqUmw+OexxnTSr3f6k1pJUIIyQMFL6VAIVFAIpTQL6Nybta8WWA5Fos2LOL1Lfl0CRgdgyXzlvD6xk4fi5DnIVi9ezWUGiWvX6/X49LpS2hXux28anvhyYMnCH4WDJZj0XNIT974MyfPGNNKm3ZvQmJGIqWVCCHkXyh4KQVKiRJyEe17sRZvD3vbYq2Y3et2g9ExmDpiKq+vW59uuPbwGg76HYSTi5PZuVMSU7B60WowOga9WvTCEJ8hxpuuXaq58MZPGjkJGpkGLtVdcC/qHv0bIoQQUPBSKsRCMTQyDe17sTJ51Yq5+PtFMDoGgzoP4vU1aNAA58LPIeBxAOo3rm9x/ucRzzHZZzLcnd3x5eQvseN4zl6axRsXQywRm4yNeRaDBq4NYCexQ793+lFaiRBSoVHwUko0Mg2ysrPKehmkCFxcXIxXBAjEApO+B7cegNEx6NSQv+lXrVbj0KVDOZuCe3WCQGD6rEgiAgRAdlY2ggOC0cejD1pVb4XwoHCERoWC5Vh07t2ZN+9vh34zppV+OvoTpZUIIRUOBS+lRCFRQCQU0V/LVi48Ohwsx0JTWWPS/pJ7CUbHoJlLM7PPrd+zHuFx4Rg1eRREopwCa1mZWYABcHB0gIOjAwAg9XUq9mzZA0bHoEuTLuj/Tn9jWknnrOPNO2rQKGhkGlSvXR0PYx/S2z1CSIVAwUspUUgUsBPZ0Z4FG+F3xw8sx6JB0wYm7VmZWcZaMXo9P1D9/NvPERYThrnL50Jul1NpN/5FPOJfxENtr0aXvl0gV+a0czEcPp/wOZpWboqZo2Zi/YGcU1G+S30hFJl+6z578gx1netCIVHAZ7QPpZUIITaNgpdSIhFKoJFpkJZFwYstOXj+IFiORde+XXl9HlU8wOgY/PXXX7w+79HeCHwaiG2Ht0GjzXmLk5SYhAu/XQCygelfT4dXJy8IRUIYDAbcuXkH3p280bxqc4ReD8WV+zmF9lq0a8Gbe/+P+3PSSjIJfj7xM6WVCCE2h4KXUqSRaZCZlVnWyyAlYM1Pa8ByLMbNGMfrG9phKBgdg6NHj/L6vDp6we+BH34P/R1Va1QFAKSlpmH1t6txw+8GRkwYgbW718KtZs79SZnpmfjt19/QrnY7tK/XHt16dwPLsTgccBj2Dv+5C0QPjBgwAhqZBrXq1UJ0SjSllQghNoGCl1JE9xzZvhlfzQDLsVi2fRmvb86Hc8DoGKxbuo7X5+bmhtNBpxHwOADunu4Acjby/rjhR3w04iPUa1wP/o/8MWv+LKg0KgBAQnwCls1bBkbH5KSV/ldsb/pX03nf2X8//BsuKhcoJAq8N+49cKkcMrMpkCaEWCcKXkoR7XupOPq83Qcsx2LPuT28vg1LN4DRMfhqxle8PrVajT2n94DlWPQf0h8CYc4JpfOnzqNd7XY4degUDl85jLffe9vkuSf3n2BEvxFoVqUZAv0C4f/AHyzHoolHE97n2LttLyorKkOpVOL45eOUViKEWB0KXkqRRCiBWqamfS8ViLu7u8VaMUd2HwGjYzB2EP9aAgD4fvP3CI8Nx5RPpxjrvvx18y/0bNoTx/YcM/tMlj4L/uf90a52O7Sq3gpenbzAciy2ndgGpb1p9d/MtEy83eltaGQa1HevT2klQojVoOCllGllWkobVUD/rhUjFJt+212/ch2MjkF/r/5mn50yewpCo0KxdNNS2CnsCvw5U1+nYvvq7WB0DGaPm40l65ZY3JfzgH1gTCt9MO0DSisRQso1Cl5KmVKihBBCKlhXgd2MvplTK6aSaa2Yvx/+DUbHoHWt1maf6/dOP9yIuIG9p/fCsbJjoT5nXHQcpo2cBkbH4OqFq/g99HewHIt6jevxxu5cuxOVFZWhUqlwLvgcEtITKK1ECClXKHgpZQqxAnZiO3o9T+B3L6dWTMNmDU3aXye9NtaKMaepZ1NcvHMRfg/9ULte7UJ/XjaURR+PPvBw8UCzls3Aciy2ntgKO6XpW52M1Ax09+wOrVyLxs0bIyo5iv7dEkLKBQpeSplEJIG9zJ72vRCjX//8FSzHottb3Xh9uUFMbGwsr0+j0eBYwDGwHAuvzl6AgDckT/pMPX798dec00ojZ2L2otlgORbvj3ufN/avsL/gqnaFQqLA9DnTKa1ECClTFLyUAa1MS/VeCM/qnast7knp1rgbGB0Df39/s89uO7gNbBwL7zHexusHCiMpPgnzPp6X8zku+WP/pf0IjwtH9drVeWPXLFqDyorK0NhrcDHsIhLSE5BtyC705ySEkKKi4KUMKMQKiAQi2vdCzMqrVsyEtyeA0THYuW6n2WfnLpuLsJgwfP7d55BIJUX6/I/vPYZ3J280q9IMderXgf8jf6zYvgJSudRkXGpKKrp4dIFWroVHGw9EJUfhdebrIn1OQggpDApeyoBSooSd2I5SRyRPubVi9l/az+vLLU43/5P5Zp8dNWkUQp6HYP2e9VBr1EX6/NlZ2Tj/e059ma+mfYXJn0wGy7EYOHwgb2z49XC4ql2hlCoxc95MSisRQkqUwGBjxwgSExOh0WiQkJAAe3v7/B8oI7e4W+DSOOjs+DcFE2JOfHw8OtbraLavbbe22LJ/i8Vn7969i6nDpiL6efQbr6OKWxUsWLUANerWwJgBYxAVEWV2nNJBifPXz6N+tfpQS9UQCor+t1JmehY2f3wRADBhVWdIZIVPjRFCyrfC/P6mNy9lRCvXQp9F9V5IwTk4OPxTK0Zi+q0bcC4AjI5BP69+Zp9t0KAB/rj5BwIeB6Bh04ZmxxRU9LNoTHhnAvp49IGLmwsu3r2IxRsX89JUKfEpaF2vNbRyLVp1aEVpJUJIsaHgpYwoxUoIBALa6EiK5GaU+VoxEQ8jwOgYtKzR0uxzarUav57/3+mmvt0gEOR9RCmvongGgwHB/sHo3KAz5k2fB5+xPjk3bPfj37Ad7B9sTCvNXjSb0kqEkDdCwUsZUUio3gt5c7m1Ytxbu5u0p6Wk5VkrBgBW/7Qa4XHhGDNljMUTSqmvc/596px00DhqzI4BgIyMDOzeuBuMjkHYjTAs3bwUv4f+jspVKvPGfj/ne1RWVIZTFSdcf3CdTisRQgqNgpcyIhVJYS+1p0saSbHYcyrnMsdeQ3rx+nKDmNRU84Hypws+RVhMGOb9MA9yO7nZMVwsh4QXCbBT2mHOD3OMF0aa8zLuJT6f8Dn6ePSBY2VHHLl6BF8t+4oXIL2KewWvel7QyrXo2KcjpZUIIQVGwUsZ0sqp3gspXis2rwDLsfjI9yNeX6tqrcDoGISEhJh9dtjIYQh8Goidx3bCoZKD2TGpKalYOHMhhEIh1u5ei2Gjh+W5nr/C/8KgNoOwZPYS9H2nL0KiQtCuSzveOP8z/sa00qJ1iyitRAjJEwUvZUghVtC+F1IiJn0yyWKtmJE9R4LRMdi1ZZfZZ1u2a4nL9y7jzM0zqF6LX6QOyLm9+qMRH+HArgOY8WVOXZrqdcyPBQC9Xo8T+0+guUtzhAeHY86SOfg99HdoHbW8sXM+moPKispwcXOhtBIhxCw6Kl2GMrIyEBQTBLFQDIVEUdbLITbs9u3b8O7sDZj5bh86ZijmL5uf5/OjBoxCcEBwnmO69euG1T+uxu3btzGq9yikpeafEq1eqzoWrVuEoKtBWLlwJQxZ5n8c9RrQB2+7fgaAjkoTYqsK8/ubgpcyFh4Xjvj0eDjaFe6WYEKKIj4+Hj2YHkhPT+f1te3aFlsOWK4VAwC+U31x8sBJZGdbfhNSt2FdHLlyBACwbd02/DDvh3zXJRQK0bZrW/zflv/DZJ/JCLsRZtIvFcux4sOTAABBh3vwfmcoNFINJKKiVREmhJQ/FLxYUfDyLOkZ7r28B2eVc1kvhVQw7eq1Q2J8Iq+9Rr0aOBlwMs9nNyzfgE3LNkGfablWkbaSFn+G/wmZTAYAGPP2GAT6B+a7LpmdDGM/GovW3Vpjms80JCcmmwQvs7b1R4Y+Dc5uzvjj2h+o5ljtjYvgEULKHgUvVhS8xKfFIyQmBJWVlemHLykT/Vv3x9+P/ua1aypp4HfPL89nTx89ja8//hqvky2fEpLKpNh2YhuaN28OAEhOTkbvFr2R8DIh37U5uTjh66Vfgw25haYpOZuDc4OXfxvgMwAbt26EVqalFCwhVqrcVdhdv349atWqBblcDk9PT1y+fNni2EOHDqFnz56oXLky7O3t0bZtW5w+fbo0llkmlBIl5GI5HZkmZebk9ZNgORZeHb1M2hNeJoDRMWju2tzis70H9sb1J9ex/8/90Dmbv+oiIz0DI3uORNPKTbH/p/1QqVTG+jTLdy3Ps1BebFQspo2chh1rdhrb6jWpxxt3fN9xVFVXhUqhwpaDWxD3Oo5O8hFiw0o8eNm3bx9mzJiBOXPmICQkBB07dkTfvn0RERFhdvylS5fQs2dPnDp1CkFBQejatSsGDBhg8XintZOKpFBL1RS8kDK37fA2sByLwSMHm7RnZmTmW/CucbPGuHDrAgIeB6BOwzpmxxgMBiyYuQCMjsF3n30HAOjdvzfC48LBciyGjBhieXH/ej/8+N4j+Iz1wbYT22CnMq0AbNAbMGHoBDgpnVCnXh08jH9Ip5UIsUElnjby8vJCixYtsGHDBmNbo0aNMGjQICxevLhAczRp0gQ+Pj6YO3duvmOtLW0E0L4XUj5tXbcVK+etNNt35uYZuLq65vn8RO+J8D/vj7x+xDRv0xw/nfiJ1967VW9EPo40/re5PS8AYO9gj88XfI77d+9j11rzR78BYMjIIVizfg2llQgpx8pN2l47JkkAACAASURBVCgjIwNBQUHo1cu06mevXr3g7+9foDmys7ORlJSESpUqme1PT09HYmKiyYe1UUio3gspf8ZNHQeWY7HyR34A08u9Fxgdgz/++MPi85v2b0J4XDje+/A9i9cPhFwNAaNj0L1Zd5P20zdOg+VY7Lu4DzI7mcXPkRifiK+mfYVda3ehTsM62HdxH2rWq8kbd+inQ6iqrgp7lT12nNhBaSVCrFyJBi8cxyErKwvOzqZvFJydnREdHV2gOZYvX46UlBR4e3ub7V+8eDE0Go3xo1q1am+87tKmlCghE8kodUTKpR79eoDlWBz0Owj8Z3vKjOEzwOgYbF612eLzX37/JcJiwjB74WzI5OYDkZjIGDA6Bq1qtMKzZ8+M7U2aNEHQ0yDciLiR7zof/vUQPp198PTxU3Tr3w2LtiziXXeQlZGFsQPGwknphAYNG+BRwiNKKxFihUplw+5/N+QZDIZ8b7MFgL1792L+/PnYt28fnJyczI7x9fVFQkKC8ePp06fFsubSJBPJoJKqKHgh5VqDBg3AxrG4fP8yLwhZ/e1qMDoGs6fMtvj8iIkjEPQsCJt+2QS1Vm12TGpKKvp49EEz52a48PsFs2NuRNxAcy/Lm4iz9Fk4d/Icvhz/JUQiET795lMMeZ+/n+bxg8eoo60DrVyLkZNH4nnyc7pbiRArUaLBi06ng0gk4r1liY2N5b2N+a99+/bhww8/xP79+9GjRw+L42QyGezt7U0+rJGD3AEZWRllvQxC8uXg4ICgZ0FgORYaB9Obpk/sPwFGx8Cnj4/F59v3aI+ABwE4dv0YXNxczI7Jysq5foDRMVi7dC2v/6eTP4HlWFx9chX2Wsvf8ynJKVg2bxkO/XwIrtVdsWLXCrPXGOzZtAdV1VWh0+qw7/w+SisRUs6VaPAilUrh6emJs2fPmrSfPXsW7drxL2fLtXfvXowZMwZ79uxB//79S3KJ5YZSooRQIKTX18Sq+N3POfJcs05Nk/ZbgbfA6Bj0bNbT4rO1a9fG2dCzCHgcgEYejSyO27h0I1pVb2W2T6VSwf+BP1iOxeKti/N8o/s84jlmjZ6Fp4+eolX7Vli4YSFvP03q61QM7zYcTkonNGzWEI8SHuFV2iv6viSknCnxtNGsWbOwdetWbN++HXfu3MHMmTMRERGBSZMmAchJ+4waNco4fu/evRg1ahSWL1+ONm3aIDo6GtHR0UhIyL+glTVTSpSQiqSUOiJW6cS1E2A5Fq07tjZpj4qMAqNj0LJ6S4vPqtVqHPjjAFiORa+BvfJNKXt3N7//bcCgAcZj1wPfHWjxeYPBgBt+NzBn8hwYsg0YOXkk+g3rxxv36NYj1NHWgYOdA8bNGofI5EhKKxFSTpRKhd3169dj6dKliIqKAsMw+OGHH9CpUycAwJgxY/DkyRNcuHABANClSxdcvHiRN8fo0aOxc+fOfD+XNR6VzhUWF4bEjERUkps/WUWItZg7ay4O/XiI3yEA2Dg23+dXfrsSO9fthF6fc/2AuaPSGgcNzrHnjNcPWNLbszci/47McwwA6Jx0mPj5ROxYtQPPnz43O0ahVmDfn/vg1cQLWpmW7lYipBjR9QBWGrw8TXqKe/H3UEVZpayXQkix2Ll+J5bNXWa2L/BZIORyudm+XEf3HcV3n36HrEyD2TovACCRSrD95Hbj9QOWhIeHY3Tf0chIy39vWeNmjdHzrZ5Y/3/rkZlhfu9Lw2YNcfLiSVSSVYK9zJ6u9yDkDVHwYqXBy4vUFwiLC0NlBd1zRGzLlT+vYJLPJLN9O3/fiZYtLaeVACD06k28Op6zyd/c3UZAzqnGr5Z+BZ8PLG8WzrVlzRas+mZVvuPEEjHeGvoWXiW+woWTFyyOmzpnKnxn+0Ir00IpUeY7LyGEj4IXKw1e0vRpCIoJgkwsg53YLv8HCLEy9+/fx+B2g03K/ef6YukXGDl2pNnnsjIMuPxNLABg5flJeHDvfp6fZ8joIViwfEGB1jSy/0iEXMv/+hG1Ro0RE0bgwE8HwEVzZsco7ZU4dOkQPOp5QCvTQiqSFmgNhBAKXqw2eAGA0NhQJGUm0b4XYtMSExPRtXFXpKel8/ren/A+fBf5mrT9O3jpOM8JIqkAYwaNQeCVwDw/j0crD+z+bXeB1pScnIyeHj2R9Cop37E16tRAt7e64cd1PyJLn2V2TNPWTXHkzBFKKxFSQOXmegBSeJXklajeC7F59vb2xloxWp3WpO/nzT+D0TGY6D0xzzl2HtkJlmMx6P1BEIrM/ygLvREKRsegK9M13zWpVCoEPAgAy7H4dsO3eZ56+vvh39ixagcMBgM69eoE95buvDHh18ONp5U+nvsxIpMjkZKZku86CCH5ozcv5QzteyEVVX+v/vj74d+89loNauHI+WO8Ny//tW3VNqz9fq3FDbYAIFfIccT/CNzc3Aq8rtmTZ+PEgRP5jrNT2GHA8AE4e+ws4rl4s2NUDioc9zuOxjUaU1qJkP+gtJEVBy+074VUdOOGjMPVS1dN2v59VNpS8JLrzMkz+Hra10hJtPyWQygSYvWu1ejSp0uh1tarRS88jzB/jPrfnF2d0bZLWxzddxSGLPM/Yj07eGLfsX2oZFcJ9lJ7iITmL68kpKKgtJEVk4vlUEqUVKyOVFhbD20Fy7EYMoZ/HxEAtK3bJs/ne/XvhWuPruHXS7/CycX8nWjZWdnG6wdWL15d4LWdCT4DlmOx9/xeSOSWa7zEPI/BkT1HYMg2oHnr5qjH1OONCboShLqV6qKSXSXMXjab0kqEFAK9eSmHIhIjcD/+PqqoqN4LIbs27MKqb9aYrfPCcvkXvEtKSsLot0bj3q17eY7r3Kcz1u1eV+j1bVy+EWsX8+9f+i+JVIL23doj+GowEl8lmh2jrazF4YuHKa1EKiRKG1l58MKlcrgZdxNOCqcC3b5NiK3792kjc3VeTgWfQvXq/AsX/2vy8Mm48ucV5PVjr2a9mjgRkP8eF3MKeuy6kmMluHu648LZC2aPjQNA656tsWffHkorkQqD0kZWTilRQiaSIT2Lf4yUkIpu77m9wH9i+n4t+oHRMTjz+5k8n93wywaEx4VjxOQREIvFZsc8uf8EjI5BuzrtkJ5euO/Bf992rbJXWRz38sVLXDhzATAA9ZrUQ/W6/MDr+tnrxrTSvDXz8CzpGaWVCPkfevNSDhkMBoTFhSE5MxkOcoeyXg4hZc5cnZfk5GR0btjZbK2YqV9OxeRZk/Odd9+OfVg2bxlSX6daHFPQ6wcsOXzgML6e8rXFNyy5xGIxmGYMWJaFPl1vdoyjiyOOXzmOOlXqUFqJ2Bx682LlBAIBHGQOSNfTmxdCLFGpVP/UinE0rRWzbtE6MDoGn0/8PM85fD7wwY2IG9h2eBu0lbRmx2RmZGJkz5FoWrkp9u3YV+h1Dh42GGwcC5Zj0WdgH4vj9Ho9QoNCoU/XQ6VSoVnLZrwxL6JeoF2ddnBWOqP3kN54GP8Q8WnxyMo2XyiPEFtFb17KKdr3Qsg/zL15Mad/2/74+z6/VkwTzybYdzr/wOPp06cYP3g8nj15lue4Qe8OwndrvivAyi3r0bwHop9G5zvOpZoLsvRZiI2KNT9ACKzYuQLDBg0z3q1EPzOINaINuzYQvKTqUxEcEwy5WA65OO+bdwmxdQUNXnJN8J4A/3P+vHaXqi44G3Y238+XlJSESd6TEHYjLM9x7p7u2HN6T77z5SU4OBgfDvgQmemWi+sBgEAoQK36tfD4wWMY9OZ/bDu5OeH4leOooasBrVwLmUj2RmsjpDRR2sgGyEU59V5S9ZZz8YQQ8zbv3wyWYzF0zFCT9qjIKDA6Bp7VPfN8Xq1W4+fffgbLseg3pJ/F6wduBt0Eo2PQhelS5LW2aNECIZEhYDkWk2db3qdjyDbg0V+PYNAbILWTwq0Ov0pw7LNYeNX0QhVVFQwdMZTSSsRm0ZuXcuzvhL/x8NVDOKucy3ophJSpwr55+a/dW3Zjie8Ss30FqRUDAKsXrsaO9TvyfEMis5PhaMDRQl0/YMnwXsPBBue/NpW9CkKREInx5mvHiOViLN+1HEP6DqG0EinXKG1kI8ELl8ohLDYMzkpn+mFDKrQ3DV5yXfnzCib5TDLbF/gsEHJ5/ina4/uP47svvkNKUvFfP2BOcnIyerj3QHJict4DBYCTqxNiIy3sjQHgVssNv13/DZXtKlNaiZQ7lDayEQqxAnKxnOq9EFJMOnTvAJZjcTjgMK+vpVtLMDoGgYGBec4xwHsArj2+hr2n90LnrDM75t/XD6xauOqN1qxSqXD10VXjbdcWGWAMXMQSMXSu/LU9e/wMTSs3RRVVFfiM9cGD+AeUViJWid68lGMGgwGhsaF4rX8Nrdz8MU5CKoLievPyX8nJyejSqAvSUvl3iX2x9AuMHDsy3zliYmIwYcgEPLz7MM9x7bq1w+b9m4u81v/6ZOwnOH3sdL7jxFIxxBIx0lLM35cmlUux5tc16NuxLxzkDpRWImWG0kY2ErwAwJOEJ3j06hHteyEVWkkFL//WoUEHvHrxitf+/oT34bvIt0BzfDj4Q1y/cj3P6weq166OU9dPFXmd5nRv1h0xkTH5jtM4aJAQn2Cxv2b9mjjud5zSSqRMUNrIhqikKhhgyPOHISHkzV25ewUsx6J2w9om7T9v/hmMjsHEYRPznWPb4W0IjwvHsNHDIBKbv4so4lEEGB2DNrXbFPr6AUv+DPsTLMdi2/FtEMvMX3sAwBi4CEVCKFVKXv+Te0+MaaXRU0bjQfwDvEx7SWklUu5Q8FLOKcQKyMR0zxEhpeXYlWNgORbturUzafc77wdGx6B/m/75zjFv+TyERYdh1txZFjcBJycmw7OqJ5q7NkdISP6XORaEV1svhEaGguVYTPh0gsVx2VnZSEnO2XAsEAsglvIDnn2b96FepXqo6lgVu/7YhaeJT5GckUx/SJFygdJG5ZzBYEBIbAhS9am074VUWKWRNrJkwRcLsH/bfl67ppIGfvf8CjTHxTMX4TvFF4mvzB9nBnKuBflq6Vfw+cCnyGu1xLuHN26H3s53nMxOhvRUy38o1W1aF4fPHaa0EikRtOfFhoIXAHic8BiPEx7DWUn7XkjFVJbBSy6LtWKEABtbsFoxd+/exVSfqYh+lve1AAOGD8DitYuLssw8JScno0fTHkhOyv/YtUAksFjJFwDGfDIGc+bMQSW7StBINRAJzafJCCkoCl5sLHihei+koisPwUsu/0v+mDDEfEqmoAXvkpKSMHbgWNy5eSfPcY09GmP/H/y3PsVh/+79WDBjQcEGC2DxVmyFvQK7Tu+CV2MvaOVaqCQq+jlFioQ27NqY3H0vGdkZZb0UQiq8dp3ageVYnArmnxhidAwYHYPw8PA851Cr1Thw7gBYjkW3vt0gEJr/ZX879DYYHYPOjTsXy9r/zXuEN1gu57brHv175D34f4GLUML/lfE68TWGtR2G6prqaNW2FViORXRKNNL05o9mE1IcKHixAnZiOyjECrrniJBypHr16mA5FlefXIVCpTDpe7fru2B0DH4/9Xu+86z+aTXCY8MxZsoYiCXmTwq9iH2RcydTNU88e5b3jddFsXLXSmMg41TFyeK47MzsPOe5G3wX7k7ucFG5YNa8Wbgffx8v015Cn60v7iWTCo6CFysgEAiglWuRrqcTR4SUNyqVCtefXM/5xe9q+ov/01GfgtExWLd8Xb7zfLrgU4RGhWLu8rmwU9qZHZOemo4+Hn3g7uyOP0/9WSzr/69z7LkCHbvOz4ZFG1C/Un1Ud62Os7fO4mniUyRlJNFpJVIsKHixEmqJGgYD1XshpDw7dzPnF39DpqFJ+4bFG8DoGHw+4fN85/Ae7Y0bf9/A9iPbUcmxktkx2VnZ+HjUx2B0DJZ9s6xY1v5f/z52PWb6mCLPkxKfgn7u/VBdUx3tO7entBIpFrRh10q8znyNoJggKKVKOp5IKpzytGG3MKa/Px3nTp/jtTdu0Rj7zxRsI+7z588xbtA4RDyKyHNccV8/YMmw7sNwJyzvjcYFMe3rafho5kdwlDtCI9NALCz6Wx5iG+i0kQ0GLwaDAcExwUjLToNWRvVeSMVircFLrkVfLcKejXt47Y5VHHGRvVigOTIyMjBu8DiEXA/J8w1stZrV8Fvgb0Vea0ElJyeje9Pued6uXRAqBxX2X9wPpgZDp5UqODptZIMEAgEc7Bxo3wshVujL774Ey7GYvXi2SfuL6JyNuM1dm+c7h1QqxY8nf0R4XDjeGvYWRCLzdVWePnmac/1ArTZITs6nnssbUKlUuPb4GliOxdwVc4s8T3J8sjGt1KVnF0orkQKh4MWKqCVqZBvy3u1PCCm/RowfAZZjsfmQaXonMyMTjI6BexX3As2zZMMShMWEYersqZDKpGbHJCclo03NNvBw8UDg9cA3XntevEf9c+y6Q48ORZ4n+FJwzmklexd8vfJr3Iu/hxepL+i0EuGhtJEVSclMQXBMMFRSFaQi8z+wCLFF1p42siQyMhK9m/U22+f30A8ajaZA85w+ehrzZs5DcqLlNy0CgQCfz/8cI6eOLNJaCystLQ093Hvg1Uv+Td2Foa2sxc9//gymBgMHuQOllWwYpY1sFNV7IcS2VK1aFSzHIiQqBCoHlUlf+zrtwegYBAbm/9ak98DeuProKvae3ovKVSqbHWMwGPD9vO/B6Bh8MemLYll/XuRyOa7cy7mpe9PhTRYL8eXnVdwr9HfvjxqaGuj3dj+Ec+GUViIUvFgToUAIB7kDfdMSYmMkEgmu3r8KlmNRn6lv0jemzxgwOgY7N+/Md56mnk1xnj2PgMcBqNuorsVxJ389CUbHYGi3oW+69AJp37E9wmPDwXIsho4t+ue8cvoKmjk1g6vWFQs3L6S0UgVGaSMrE/s6FuFcOKooq5T1UggpNbaaNsrLuHfG4erFq7x2n3E++HrJ1wWeZ/zQ8bh68WqeJ5Qq6Srh0l+XirTONzGg3QA8vvf4jeZwdHXE/gv7Ude5LrRyLdQSNaWVrBSljWyYUqKERChBRhbdc0SILdt6cCtYjsXA9waatO/bug+MjsH4YeMLNM+WX7cgPC4c7459FyKx+RNKL7mXOdcPuHniwYMHb7z2gjrufxwsx+L8nfOQK+RFmuPF8xfoXr87amhqYMDQAbjJ3aS0UgVAwYuVoX0vhFQsC1cvBMuxmPjJRJP2gPMBYHQM+nv1L9A8c5bOQVh0GGYvnA25nflAIT0tHYPaDIK7kztOHeFfPFlSKleujMCIQLAciznfzynyPJeOX4KHkwfcKrlh7b61lFayYZQ2skIP4x8iIikCTkrLF6gRYksqYtrIkoN7DmLe9Hm8do2DBn73/Qo8z6Wzl+A7xRcJ8Ql5jhs9dTQ+++azQq+zOEwcNhF+5wv+NZnjVN0Jhy4fQjVtNUorlXNUYdfGg5fY17EIjwtHFRXteyEVAwUvfP6X/DFhyAReu0QiQUhUSIHnuXv3Lqa9Ow3PI57nOa51p9bYfmh7oddZHJKSktDXs+8bH7vu+25fLF61GM4KZ2hkGtiJzV+AScoGBS82HrwkZyQjODYYaqma6r2QCoGCF8uioqLQs2lPs30sxxZ4nqSkJHw4+EPcDr2d57iq1avidPDpQq2xOPld8sOkoZNgyC76ry6JXIJF2xdhQO8B0Nnp6G6lcoI27No4hUQBhVhBG9IIIXBxcTFWtxXLTX8BMzoGjI5BeHh4vvOo1Wrs/2M/WI5F70G9IRCZDxAjIyLB6Bh41fJCXFxcsXwNhdG+07+OXX9QtGPXmWmZ+Oy9z9DQsSGaMc0QEhuCiMQIJGYk5nkqi5QfFLxYIaFACAeZA23aJYSYCH0WCpZj0aBpA5P2d7u+C0bH4Pix4wWaZ/nW5QiPCce46eMgkUrMjklJSkHXRl3hUcUD/uf833jtRTH//+YbA7eadWsWaY7IR5Fo7dIaNTQ18MHUD4ynlejna/lGwYuVUklV9BcCIcSsg+cPguVYtOvWzqTdd6wvGB2DdcvXFWieGXNnIOR5CBauXQiFSmF2jF6vxwTvCWAqM9i5duebLr3ITlw9AZZjcebmGcjsZEWa49DWQ/Bw8kDNyjWx5dQW3H15F1wqh8zszGJeLXlTtOfFStG+F1KR0J6XNzN3xlwc2n2I1953SF/83+b/K/A8wTeCMXPUTLyIe5HnuD6D+mDZ1mWFXmdx+3nTz1g8Z/EbzVGjYQ3sP7cfzgpnONg50GmlEkQbditA8JJtyEZQTBD02XrYy2z36yQEoOCluKxbtg4blmzgtTf0aIhf//i1wPM8f/4cE4ZMwJMHT/Ic16BxAxy8dLCwyywR44aNw9Xz/IrFhTFk3BDMXTSXTiuVEApeKkDwAgD34+/jWfIzOCmo3guxbRS8FK+Th0/ii/H8yxmdXZ3x580/CzXXmLfHICggKM80tkMlB1z86yKEwrLfqZCUlIS+LfriVXzRj13LFXJsOLkBbd3bwtHOERqZBhKh+b1BpODotFEFYS+1R3Z2dlkvgxBiZfoP7g+WY7H16FaT9pjnMWB0DFrXaF3guXYe24nwuHAMfHcgRCLz1w/Ev4yHu5M7Wri1wO3beR/FLmlqtRpX7v/vtutDm4AixMFpr9PwQdcP0NCxIdq0aYOQmBD8nfA3EtITaC9iKaHgxYopJApIRHTPESGkaNq0bwOWY3E2/KxJ++uU12B0DJo6NS3wXAvXLERYTBimzZkGmcz8htmMtAx4d/KGu5M7Thw+8UZrLw7tO7UHG8e+0bHrhzcfwsvVCzW1NTFj3gyExYUhKjmKTiuVMEobWbGs7CwExQYhy5AFe6ltf62kYqO0UenxcPOAPo1/F9Dl+5fh4OBQ4HnOHDuDeTPnISkhKc9xIyaOwOyFswu9zpLUt3VfPH30tMjP29nbYcupLWjZqCWllQqB0kYVhEgogoPMgYrVEUKKTW6tmKq1qpq0d6zXEYyOQWBgYIHm6fV2LwQ8DMCvl36Fs6uzxXG7N+0Go2MwZtCYN1l2sfrt+m9vdOw6NTEVIzqMQEPHhujSpYtJWinbQKn+4kDBi5VTS9W074UQUuxO3zgNlmPRsWdHk/YxfcaA0THYuXFngeZp2Lgh/rz5JwIeB6Be43oWxwVeCQSjY9DTw/xVB2XB1dUVQU+DwHIsPptftMspb12/ZUwrfTb/M9yMu4mo5Ci8znxdzKutWChtZOWSMpIQEhsCe6k9JCJ6LUlsE6WNyt68GfNwcDf/2LP3WG/MXTq3UHNN9pmMK+eu5Lm5ValS4ujVo6hSpfxdQDtm0BgEXinYGyhzlA5K7D63Gw2rNzTerURpJToqXaGCl6zsLATGBCIb2bTvhdgsCl7Kj00rNmHNojW89rZd2mLLr1sKNddi38X4ZccvyNJnWRwjFouxdvdadOjRodBrLWlJSUno06IPEuITijxHs3bNsOnXTaiiqAKtXAu1VA2hoGImRSh4qUDBCwDci7+HyORIqvdCbBYFL+WPpVoxNerUwMlrJws11+7Nu7Fq4SqkpuR9QmfanGmYOHNioeYuLX6X/DDxnYlAUX+jCoBp30zD2IljjUXwFBLzVzLYKgpeKljwEp0SjVvcLVRRlb/Xq4QUBwpeyq/r165jbP+xvHa1gxoB9wMKNde1S9fwyYef5FtArsdbPbBy58pCzV2avpr5FY78dKTIz9tXtseuM7sqXFqJgpcKFrwkZiQiJCYk5x847XshNoiCl/IvKioKPZvyN9tKJBKERIUUaq6nT59iwuAJePok7+PK9RrWw+Erhws1d2nr07oPnj16VuTnW3RugfV718NJ4YRK8ko2nVai4KWCBS+5+14MMEAtVZf1cggpdhS8WBePqh7Qp/NrxbAcW6h5kpKSMGnYJIQFheWZjtE6aHH+9nlIJOX3j7fIyEi85fUWMtOKdkO1QCzAjIUzMGrMKJtNK1GdlwpGJBRBK9dSRUdCSLkQGplTK0brpDVpZ3QMGB2D8PDwAs2jVqvx8+8/g41j4f2BNyRS88HJq/hXaO7SHC1cWxR47tJWtWpVhDwLKfKxa4PegB+++AHNnZujcZ3GuPjgIv56+Re4VA6Z2UULiKwZBS82QiPVUL0XQki5cuV2zh1CnXt2Nml/t+u7YHQMjh09VuC55v7fXIQ8D8GsebOgVCmN7UKhEAJBzpu4jIwMvNv1XTR1aoqDe8vHbdbmjP5oNFgu51oCDy+PQj//KvYV+jXuh0aOjTB46GAExwTjccLjClUEj9JGNiJ334tWroVYKC7r5RBSrChtZBss1YqZ7DsZUz+ZWqi5Lp69iAWfLEDM8xgAgEgkgkQqQVqqacVxnw998PX3Xxd90aUkKSkJfZr3QcKroh27FkqEmP3DbAwbNgxOCidoZVqrSyvRnpcKGLzos/UIigmifS/EJlHwYlu2rNqCVd+u4rX3HtQby7cuL9RcD/56gM/Gf4aHdx8iOzsbQpEQMrmMd+y6RZsW+PHEj2+07tJy8exFTH1vapGPXTu6OmLP+T2o7lgdOoUOGql1HOagPS8VkFgohlZG+14IIeXf+I/Hg+VYfL/le5P200dOg9ExGNq94Dc8121YF4cvH8a52+fg1ckLQqEQqSmpEAgEkMqlxnHBV4PB6Bh0b9a92L6OktK5Z2fjbdcDRwws9PMvnr9A7wa90UjXCD7v+yA41vbSSvTmxYZEp0SD5Vi4qFzKeimEFCt682LbgoODMarXKF67k6sTzt08V+j5vpz6JU4fPY2M9AxAAMiUMqQlp5m8yVCoFDjifwSurq5vsvRS1atFLzyPeF6kZ8VSMb7b8R169+hdbtNKlDaqoMEL7XshtoqCl4rBUq0YmZ0MQU+DCj3fhmUb8NPGn5CUmAQYAIlcAoPegMzMf07niMQirNu9rlxeP2BJZGQk3mr9FjLTi3bKyKWWCw5cPoBK8krQ2emgFKsOGQAAIABJREFUlWnLRVqJ0kYVlEKsgFwsR5o+Lf/BhBBSzri4uBhP4Qgk/wSo6anpxmPWhTH508nwf+CP71Z/B52zDvp0PfR6PewUdpDbyQEAWfosTBo+CYyOwfpl64v16ykpVatWRUhkzrHrT+d9Wujnox5HoYNbBzTWNcbIcSOtMq1UKsHL+vXrUatWLcjlcnh6euLy5ct5jr948SI8PT0hl8tRu3ZtbNy4sTSWafVo3wshxFaER4WD5Vg4ODuYtOcGMXFxcQWea+DwgTjPnseuE7tQvU51pKelIz0tHRKZBBqNxjhu/ZL1YHQMPh79cbF9HSVtzLQxxoDPvZV7oZ8/vfc02ri2QYMqDbDtt224GXcTz5Of43Xm6xJYbfEp8eBl3759mDFjBubMmYOQkBB07NgRffv2RUREhNnxjx8/Rr9+/dCxY0eEhITgyy+/xPTp03HwYPk9s1+e2Evtoc/mV7YkhBBrdPnWZbAci9adWpu0d23UFYyOQUBAwe9Pat66OU5ePYkTgSfAeDJAdk6qQiwWQ1vpn4J6f578E4yOwaD2g4rt6ygNe37bA5ZjEfA4APaawm2byEzLxCeDP0Fz5+bwau6FkNgQ3HlxB3Gv45CZVf6K4JX4nhcvLy+0aNECGzZsMLY1atQIgwYNwuLFi3njv/jiCxw7dgx37twxtk2aNAlhYWEF+kdakfe8AEBCegJCY0Np3wuxKbTnheSa98k8HNzF/2N25oKZ+HDKh4Wa6/Xr1/hi4hfwO+eHzIxMCAQCKOwVSH6VbDLOXmuP87fOQyaTvdHay8K50+cw/f3pRX5+4LiB8P3GF5WVleEodyzRu5XKzZ6XjIwMBAUFoVevXibtvXr1gr+/v9lnAgICeON79+6NwMBAk01WudLT05GYmGjyUZEpJUrIRbTvhRBim75Z/g1YjsXMuTNN2n+Y+0Oh98QoFAqs+WkNgiODMXzscMgVcqQkpAAApHZSSGU5R60TXyXCs6on2tdrXzxfRCnq1rubMa301vC3Cv380a1H0aZqG7wz8B2ExIYgLDYMz5Ofl/kb/hINXjiOQ1ZWFpydnU3anZ2dER0dbfaZ6Ohos+P1ej04juONX7x4MTQajfGjWrVqxfcFWCGxUAyNTEP7XgghNu3dce/CycWp2OYbPWU06tSvg9xkRGZaJoZ/OBwiscg4JiG+aNVvy4sla5eA5VjMWTHHpF2pUVp44h+hF0MhEooQlRKFp0lPy/w+pVLJK+TeO5HLYDDw2vIbb64dAHx9fTFr1izjfycmJlb4AEYj0yAyObKsl0EIIcVu1rhZOHPkjNm+2QtnF2ouvV6PRV8swomDJ/A6+V8bVAU5v3d+XP9PRV6FSoGN+6378Mi6peuwYekGXnvu26a8rP19LSQCCZo4NoFOoYOd2K4kllhgJRq86HQ6iEQi3luW2NhY3tuVXFWqVDE7XiwWw9HRkTdeJpNZZR6yJCkkCoiEIuiz9bTvhRBi9Y4fOA7fyb5m+9p2aYstv24p1Hynj57GsrnLEP08+p8/joUCGLL/twX0f/8jEArw7gfv4svvvyzy2suD6aOn49zJwhf7k9nJcDDkIJw1znBVucLRzhEyUfn4fVuiv9mkUik8PT1x9uxZDB482Nh+9uxZDBxovuRx27Ztcfz4cZO2M2fOoGXLlpBIyr6IjjVQSBSwE9khTZ8GlVRV1sshhJBCi4uLQ/+W/fE6hX9kV+2gxvnw85DL5QWeLzo6Gp+P+xw3g25Cn/m//Rr/eplvDFwA1KxbE0f9jkIkEsGaDew0EA9vPyz0c05VnfCL/y9wkDvAVeUKB7kDJMLy9fu3xP8snzVrFkaOHImWLVuibdu22Lx5MyIiIjBp0iQAOWmfyMhI/Phjzuu5SZMmYe3atZg1axbGjx+PgIAAbNu2DXv37i3ppdoMiVACjUyDmNQYqEDBCyHEeozoPwKh10LN9m38ZWOhKuHq9Xosm7cMR/YcQXLSPyeIBAJBzhuXf521ldvJsWr3KrTvbH2bcv+rQ8MOeMW9KvRzzVs3x8qDK+Eod0QVZRU4yB1K7GTRmyrx4MXHxwcvXrzAggULEBUVBYZhcOrUKdSoUQNATjnof9d8qVWrFk6d+v/27jwsqur/A/h79g0YQFQg18wdd1O0XFJDze1raZlGZr+0LLXMMjUzbXEpszSXzCxNTcskzVSUFFxR0TDFfRc0ZBHZHGCW+/uDGKUZYWZkgJl5v57H58l7zr3nzG0c3sz93HO3Yvz48Vi0aBGCg4OxYMECPPPMM86eqlvxUfggKSepoqdBRFSqlYtX4vNpn1ttG/zSYHw490O7jrdr6y7MmToHNxJvWL0sZF4hRAT0e7YfZi2yXLbDFbUIagGj3mj3fv8b9T+8M+0dVFVXRXV1dfjIfUqsS60M+GwjN5WZn4n4lHj4K/0hEbv2V59EXOfF/SScSMCwHsNgNFr+sK1Ztya2xW2z63g3k29i0muTcOzQsbvLaohQ7NuVIsE1g7HtyDaXvyxUxN5bxIvMXDkTT/R4AkGaIASoA6CRlX7XkTPZ8/Ob1ZxuSi1TQylRQmfQse6FiCqNnq174vo1y7shZXIZIvZHoG7dunYd74vpX+DXVb8iOzPbvM3aZSGZQoY538xBWL8wK0dxPcnJyegR0sP+HSXA2oNrUa9GPTzk9VClKsK1B8OLm5KJZfBR+CBVl8q6FyKqUFPfmoqNqzdabZv40US8+PqLdh1vf/R+fPLuJ0i6lmS+FCSSiCAY/3NZCMCTfZ7Elyu/dHDmlc+RI0fwUq+X7N5Po9Vg8/HN8FP6IUgTBH+Vf6UrwrUHw4sb81X44p/cfyp6GkTkgaJ3RGPs0LFW21p1bIVVv6+y63gZtzIwcdREHDlwBPoCywXSioILAFQNrIrNBzfDy8t9fnFbNn8Z5n883+79aterjZXRKxGgCqj0Rbj2YHhxYxqZBmKIYTQZWfdCRE6XkZGBp9o+VewSThFvH29EHY+yO1AsnL0QP333E7Ju3330i1gshslkKtZPJpNh2pfTMHDIwP8ewqVNemMS/vj5D7v3e7zX45j93WyXKsK1B8OLG1NL1VBJVcgz5kEjrthCLCJyX68++yr279pvtc3e25sB4PC+w5gxYQYSLyeaQ8q9geXe4NLxiY74dv23Ds688hoSNgQJfyXYvd/LU1/GyNEjEagJRFV11QovwnUWhhc3JpPcrXtx1zcwEVWMX1b+go8mfGS1bfDwwfjwC/tub87KysKkUZNwcO9BFOQX3G34946hewOLbxVfROyNQLVqZfdso8qie4vuuHn9pt37zf5lNrp16ubSRbj2YHhxc1qFFjdyblT0NIjIDVy6dAlPP/b03RVq71GjVg1E/hVp9zGXfbUMKxevxO1bhYuqiUSiYsW3RXcMSaQSTJg+AS++Zl9xr6toU7sN8nPz7dpHKpdi/ZH1qFO9jlsU4dqD4cXNaaQaSEQS1r0QkcP6d+iPS+cvWWyXSqVYv3c96tevb9fx4g/H48O3PsSVC1fuXhaSiGEymgrvFLpn6ZdWoa2w6g/7intdiSNrtPhW9cXGoxvdrgjXHgwvbk4j00ApVbLuhYjsMu/jefh+/vdW296d/i6Gjxlu1/Fyc3MxefRk7N+1H/l5d79hKFqTxWS8e1lIq9Xixx0/ol69eo5NvpLLzs5Gh7od7N6vSasm+Hbzt25bhGsPhhc3J5PI4CP3QVpeGuteiKhEfx36Cy/2sX5ZpmX7lli9ZbXdx1y5ZCW+++o7ZKRnACgMK0XfsgB312QRS8R47d3X8Po7rzs4+8rv+PHjGNptqN379RnWB1M/m+r2Rbj2YHjxAL5KXyTnJlf0NIioEtLpdAhrHYaM1AyLNo2PBjuP77T79uaTx05i6tipuHjuojmkFNWxCIJQbE2Wxs0bY/2u9Q/2Iiq5tT+uxadvf2r3fuM/G4/nw5/HQ14PwV/pD6XU9qdouzuGFw+gkWogEolgEkwed12UiKx786U3sfOPnVbbFq1ZhC49u9h1vPz8fEx5fQp279iNPF2eeXvRZaF7A4vaW41lG5ahResWjk3eRXz+8edYOX+l3fstj1mO1o1be1wRrj0YXjyAWla43ovOoOPXjUQeLOr3KIx/ebzVtgFDB+DTBfZ/O7B2+Vp8M/cbpKemAygMKxKpBEZDYdXtvU91Hv7qcLzz8TsOzt51jBo8CgeiD9i1j1KtROSZSI8uwrUHw4sHkEvk8JH7ID0vneGFyMNkZGSge7PuKMgrsGgLqhGEqGNRdh/z/OnzmDx6Ms6fPm9+KnTRInKCIJiDCwDUbVAXG/dudJsnOJfkqdCncO3CNbv2CawViF8P/MoiXDsxvHgI1r0QeZZBTwzCmRNnLLaLpWKs370eDRs2tOt4BoMBU8dOxc4tO6G7ozNvN98tdM8iciqVCgvXLUT7x9o7/gJcSId6Haw+EqEkj3Z/FAt+XMAiXAcxvHgItVTNuhciN7fsq2WY/4n1h/dN+HACRowdYfcxI1ZH4OvZXyP1ZmrhgnEiWL0sBBHwzLBnMOOrGY5O3+U0D2wOk8FUesd7DBk7BG9PeZtFuA+I4cVDaGSawuccGfKglqkrejpEVEYSEhIw5Ikh5pVo7xXSOgTrdqyz+5hXzl/Be6Pfw5mEM+aQYl71VkCxy0I16tTAlkNbPOKyUBFHFpabs3YOwrqFsQi3jDC8eAi5RA4vmRcy8jMYXojcQLeW3ZCSlGKxXa1WI+pEFLRarV3HMxgMmDFhBrZv3I47uXcKN4qs3y2kUCrw2bLP0L139wd6Da4kKSkJvVr2smsfkUyEXw7+gsa1GiNQEwhfhS9XOi8jDC8exE/ph9Q7qRU9DSJy0KQxk/DHuj+sts3/cT66P2V/mNi3cx8Wzl6IcyfPoaCgsKjXfFlIAIR7vtLpM7AP5iyb49jkXVTsgViM7D/Srn28fb2xLWEbi3CdiOHFg2hkXO+FyNXE7o7FyGes//Ds/UxvfL70c7uPmXozFXPen4PY3bHIycqBSCSCVCEF/r0h6d7LQtWDq+P32N+h0XhWQemy+csw/2Pr9UP3U69JPayKWoUgTRCLcJ2M4cWDqGVqKCQK1r0QVXIZGRkIaxUGXY7Ooq1qcFVEH4+2+5hGoxHfL/geG1ZvQPKNZAgmAQqlAmKxGHq9HgbD3SdFy+QyfDT/I/Qb3O+BXocrmjhqIrZGbLVrnycGPIE538xBsFcwqiirsAi3HDC8eBCFRAFvuTdu599meCGqhIY9NQx/H/7bskEMrNu1DiEh9heKHtl3BF9++iXOJpyFvkAPiVQChVKB3Ozcu7Ut/+r0ZCcsWbvE0em7tEHdBuHMcctby0vyytRX8MbYN1iEWwEYXjwM616IKpf1P67HjLet31789rS38fK4l+0+5q1bt/DZlM+wb9c+ZGcVrj8iV8ghCAIK8gtQkH93wTq/qn6I2BOBqlWrOvYCXFyXJl2QnpJu1z6Lti1Cl7ZdWIRbgRhePIxaxvVeiCrapUuXMCB0AAST5f3NjZo1wq/Rv9p9TKPRiFXfrMLPK35GclIyTCYT5Ao5JGIJCgoKoDPcvQQllUoxcdZEDB1h/xOO3UXL4JYwFBhK7/gvqVKKbSe2oVaVWizCrQQYXjyMRqZh3QtRBen1aC8kXU6y2K5QKfDn8T/h5+dn9zHjD8fjy4++xOnjp1GQXwCxRAyFUoGc7JxiK+ECQNvH2mLFphWOTt8t2LtGS5XAKth8dDOLcCsZhhcPo5Ao4CX3QmZ+JsMLUTn45L1PsG659YXi5v0wD2H9wuw+ZkZGBuZOm4u9UXuReTsTQGGRLQDoC/TQF+jNfbW+Wqzfsx7BwcEOzN49pKSkoFuTbnbt0+zRZlj++3IW4VZSDC8eyE/ph1Qd616InOXY0WN4oecLVtvCBoRh3vJ5Dh13zXdr8NOyn3Aj8QZMRhMUSgVkUhny8vKK3d4slogx7v1xeGXcKw6N4y6OHz+Ood3suzTW/+X+mDFrBotwKzmGFw+kkWkgAuteiMqSwWBA58adkZWRZdHmH+CPPWf2OHTcE3+dwLwZ85BwLAEFeYWXhZQqJbIzsy3uFnL0cQDuZuXylfj8PfvWv3ln7jt4afhLLMJ1EQwvHkgt5XovRGVl5HMjEbsz1mrbT7t+QvPmze0+Zm5uLj7/4HNEb4vG7YzbAACprPDj+r+XhTQ+Gny/+Xs0bdrUgdm7l9nTZ2P1wtW27yACNhzZgJC6ISzCdTEMLx5IKVXCS+6FrIIshhciB0T+Fol3Rr5jtW3khJF4c/KbDh13/Y/r8eOSH5F0NQkmowlypRxyuRy6O7ril4XEYvzf2P/Dmx84No67GTloJGJjrAdIa9Teavx55k8W4bowhhcP5a/wR5ouraKnQeQyMjIy0LVJVxj1Rou2+o3r47e9vzl03DMJZ/D5tM9x4ugJ5OflQywWQ6lWIicrB7rc4ncLPdL4EWyI2eBRT3AuyVPtnsK1S9ds7l+zbk1sOLCBRbhugOHFQ6llata9ENlgwOMDcPHMRYvtcqUcO0/sdOj25ry8PMydNhd/bvkTGekZAACJTAKRWAS9Xg995t3LQmqNGkt+WYI27ds4/iLcTGi9UORk5tjcv2NYRyxatYhFuG6E4cVDFa33km/Mh0qqqujpEFUqC2YuwLfzvrXa9vmyz9F7YG+Hjrtp3SZ8v/B7JF5OhNFghEwug0KpwJ2cO8UuC4nEIgweMRjT5kxzaBx31bxac5hMJpv7j5g8AhPensAiXDfE8OKhlFIlNDINsvXZDC9EAM6dO4enOz5tta1zWGcs/mmxQ8e9dPYS5kydg2NHjiHvTh5EYhE0Gg2yMrOQp8sr1rfWw7WwOXYzLwvdQ6/Xo1VQK7v2mffLPPTp0YdFuG6M4cWD+Sv9kZ5n3zM9iNxN54adcSv9lsV2X39f7Du3z6Fj5uXl4auPv8L2TduRkZYBQRAglUshkohgKDCYF5YDAKVKiXkr5qFz984OvwZ3VFKYtEYsF2PLsS1oFNyIRbgegOHFgxX942bdC3ma8S+PR9TvUVbbHL29GQC2RmzFsq+W4erFq+bLQkXFt0bdPYW+IqDfoH6YtWSWQ+O4s1/W/IKP3vzI5v7aAC2iTkSxCNfDMLx4MLVMDaVEyboX8gh7/tyD14e8brXthdEvYNLHkxw67rVL1zDr/VmIPxgP3R0dRGIRVBoVcrNyCy8L3XPDUGCNQGw/up2XhayY9s40RKyIsLl//ab18cuuX1iE66EYXjyYSqqCRqZBjj6H4YXcUm5uLjo37Iz8vHyLtlr1amHroa0OHVev12PBpwuwdcNWpKemQxAEqDVqiGVi6PP0yL6dbe4rU8gwc9FM9P6fY0W+7u75Xs/jxJETNvd/6rmn8NnCz1BdUx1+Cj8W4XoohhcP56/0R7qOdS/kXgZ3H4zTf5+22C6VSxF9Mtqh25sBIGpLFJbOXYrL5y7DYDBAKpNC5aVC9u1sZGdlF+vb7aluWPDjAofG8QSdm3TGrRTLWqP7eXPmm3j9tddZhEsAGF48nlqmhkgkgiAI/DAgl7Zs/jLM/3i+1baPF3+Mgc8OdOi4169dx5z35yDuQBzu5NyBSCyCUq2EPluP/Lz8Yt/qVKlWBRF7I1ClShWHxvIEzYOaw6S3/Xbn1XtXo2OzjqimrsYiXDJjePFw9673wkI3cjWJiYno3cr65ZjQrqH47tfvHDqu0WjEojmLsPnnzUhNSYVgEqBSqyCRS1CgKyi2QJpUJsX7n72PweGDHRrLU4QEhNjcV66SI+ZcDGr51mIRLlnF8OLhlBKlue6FHxDkKro264q0fywfb+Ht443YS7Y/4+a/YnbEYMlnS3DhzAUY9IWXhTQaDTJvZyInu/iKrqFdQvHdBsfCkSexJ7RUr1EdkUcjWYRLpWJ48XAikQh+Cj/WvZDLeLTWoygwFF/c7UFub05OSsacqXNwaN8h5GbnQiQWQaFSwGAwWFwW8vX3RcS+CFSrVu2BXoO7u3LlCvq27Wtz/5YdW2L1ptUswiWbcXEPgkauMde9EFUmcbFxCAkIwaO1HrVoGzpyKBLSEpCQlmB3cDEajVj8+WKEtQpDr0d7Yde2XRBMAmRKGQx6A3Kzcs3L9UskErz70btISEvAvnP7GFxKEBMTg5CAEJuDy3Ojn8PZW2cRsysGTao0QYAqgMGFbMJvXoh1L1TptKvdDndy71hti7sWB4ncseLy2JhYzP90Pi6cuQB9gR4SqQQaLw2ybmdZ3C3Uom0LrIlc49A4nubTKZ9i7bdrbe4/84eZGDJwCItwyWEML2Sue8nV5zK8UIV5of8LOHbgmMV2iVSCHX/vQMICvZW9Speakoo5789B7O5Y5GTmQCQqvCykN+hRkF+AgvwCc19vrTdWbV+FRx55xOHX4UleG/Ia9v1p4yMUJMCW+C1oUbcFi3DpgTG8kLnu5ZbO9jUXiMrC6u9WY/ak2Vbb3v/ifTw//HkAgLFAAJBi83EFQcCeHXuwcd1GxO6OhS5XB5VaBS8vL2RmZsKQbTD3FYvFGDlhJMa+N/aBXosn6d2+NxIvJtrUV+2jxv7z+1mES2WK4YUAFNa9CBC43gs5XUZGBjo36gzBaFlj1fbxtlixcYXDx067mYZtG7chYnUEMm9nQqVWIbhGMC6fv2xxt1DDkIbYELPB4bE8Uegjoci5nVN6R/y7gvHBrSzCJadgeCEAgFqqhlKqZN0LOU3PNj1x/ep1i+1qLzUOXzns8HELCgpwIOYADuw6gEvnL0EkEsHL1wupKalI+af4tzV+VfywZMMShITYfvsuASFVQwAb6/m79umKpauWciVcciqGFwJQ+JwjlVQFnUHH8EJl5tNJn2Ltd9YLOR/k9mYAOJtwFrt37MbfR/5Gfl4+Ah8KRF5OHk4cOwGj8e4TnBVKBUZPGI1Xxr/i8Fieyp41WkZPG413336XRbhULhheCMC/dS9KP2TczqjoqZCLO3PmDAY9Pshq28BhA/Hx/I8f6Pibft6Ew/sPIi0lDWovNTTeGsTtj8PBPQfNfURiEVqFtsKPv//4QGN5ovT0dHRp2MXm/ku3LkWfTn1YhEvliuGFzLzl3gDAuhdySGjdUIu6EgAIqhGEqGNRDh/XYDDgQPRBAPUBADt+34GqD1XB1YtX8c/1f4r1rRJQBfNXz0fLti0dHs9THTx4EK/0te3bKalCij1n9+DhgIfhr/SHTMIiXCpfDC9kppaqoZByvRey3ahBo3Ag5oDFdpFEhF0Ju1C1alWHj33hzAVER0bj77i/oc8z4vlG0wEAR2OPQpeXa+4nV8jx4ugX8dbUtxwey5OtX7seM8bOsKmvX1U/7D21l0W4VOEYXshMJVVBLVVDZ2TdC93fL2t+wUdvfmS1beLMiXhx1IsOHzsjPQO7d+zGoX2HkPpPKpQqJXz8fLAnch/QqLCP0WAExEDTlk3x846fHR7L073z2juI/DXSpr5N2jZBxPYIBGoCWYRLlQLDC5kV1b3czrwNKCp6NlSZ5ObmomO9juYl8+/VrG0zrI20fXXV/zIYDDi89zD2R+/HuVPnAAD1G9VH/KF4JF1NAgRAfk+YXvzzYoR2aefweJ5uUI9BOHPsjE19nw5/GnO/nouqqqrwkns5eWZEtmN4oWK8ZF4QBK73QoX6tu+LKxevWGxXqVWIuxb3QMe+dO4SoiOjcSzuGHS5OgRUCwBEQNy+OMTG3H0ytEwuw3MvPWf++6MdLJ9zRKXr1KQTMlJsK8ifMm8KXh/5OotwqdJieKFiNDINFFIFCkwFUEj49YsnmjtjLlZ8vcJq23ebv0Noh1CHj511OwvRkdGI2x+H5OvJUCgV8K/mjyOxR5B9u/izhRo0bYDvN30PX19fGAsE7J1h+wq7dFdIYAhgKL0fAEQcjECHkA6ooqzCIlyq1BheqBiVVAWVpHC9F4YXz3Hjxg2ENQ+z2tbr6V6Y++1ch49tMpkQtz8O+3buw9mTZ2EymVCvYT3cvH4Tly9fBkx3+3r7emPmopl4oucTDo9HhWxdo0WpUeLIlSMswiWXwvBCxYhEIvip/HAl8wrrXjzAYw0eQ+atTIvtVQOrIjoh+oGOffXiVURHRiP+cDxys3PhH+APqUyK2N2xOLj77posEqkE/Qb1wycLP3mg8aiQraElqEYQov+OZhEuuSSGF7LgLfNm3YsbGzNsDGK2x1g2iIGdJ3aievXqD3R8fYEeK5esxMHdByFXyFE1qCqOHjiK2xm3i/WrW68uVm1fBV9f3wcaj4ALFy7gf6H/s6lvaI9Q/PTrTyzCJZfG8EIWNDIN5BI5617cyPYt2zFh+ASrbeOnjcf/jfu/MhtLJpehQZMG2LJ+Cy6cv1DsAYwaLw2mzp2KfoP6ldl4nmzblm14d/i7NvUNHxeOWZ/OYhEuuQWGF7KglCoL13th3YvLa/VQK+jz9RbbG4c0xvqY9WU+3oY1GzBr0izk6fLM2yQSCXr06YEvvv+izMfzVJ9M/gTrlq2zqe/S35ai/5P9WYRLboXhhSyIRWLWvbiw/3X5Hy6cvGCxXalU4kjSkTIfLykpCa8/+zouX7gMwXT3W5YatWtg5daVD3wZiu56efDLOBxd+hO4RTIRdv29CyF1QliES26J4YWs8pJ5wSSYSu9IlcKiuYuwZPYSq23z181H9x7dy3zMyaMnY/vv21GQX2DepvXTYsqsKegzqE+Zj+fJwlqF4UbijVL7aX21OHTxEItwye0xvJBVGpkGCokCBcYCyCXyip4OWZGRkYFO9TtZbevRtwe+WvFVmY+5bcM2zJwyExnpdxc7kyvk6NGnBz779rMyH8/Tta3VFnl38krt90jTR7Bj/w4W4ZLHYHghq8zPOTLoGF4qma5NuyLtZprFdt8qvth3dl+Zj5ednY0RfUfg3OlzMJkKv40TiUWo+0hdLFy3ELVq1SrzMT0mFibIAAAgAElEQVSdrbc7hw0Iw/erv2cRLnkchheySiwSw1fhi6vZV6FVaCt6Oh7vnVfeQeRG6w/R23nywW9vtmb+J/Ox7od1yMnKgSAU1rJ4a70xftp4PDv82TIfj2wPLe/Oehdvj32bRbjkscTOPHhGRgbCw8Oh1Wqh1WoRHh6O27dv37e/Xq/He++9h2bNmkGj0SA4OBgvvvgibtwo/VovlT1vhTcECKV3JKfYvXs3QgJCEBIQYhFcRr8zGglpCUhISyjT4HJw70H0frQ3mldvjmVfLUN2VjZUGhX6DeqHhLQExF6MZXApYykpKeb/z6VZF7MOqXdSMWviLARqAhlcyGM59ZuXoUOHIikpCZGRhR+8o0aNQnh4ODZv3my1/507d/DXX3/hgw8+QIsWLZCRkYG33noL/fv3x5EjZX+XBJVMI9NAJpax7qWctanZBvm6fIvt9RrUw6YDm8p8vJycHEx4eQKOHDiC/LzCcaUyKRqFNMKc7+agbt26ZT4mAQcPHsQrfV8ptZ9cJceh84dQN6Aui3CJ/uW08HL69GlERkbi4MGDaN++PQBg2bJl6NChA86ePYuGDRta7KPVahEVFVVs29dff4127drh2rVrvLZezlj3Un5GPjsSsbtiLbbL5DLE34h3ypjLvlqGFYtXICsjq3A1ZbEIVatXxdjJY/H0C087ZUwCflr5E2ZOmFlqv4DAABw+c5hFuERWOC28xMbGQqvVmoMLAISGhkKr1eLAgQNWw4s1mZmZEIlE911CPD8/H/n5d39LzcrKerCJk5lYJIafwg/Xsq9xvRcn+HPrn5jw8gQYDUaLttnLZ6PvgL5lPubxo8cxdcxUXL10FUZj4bgqtQpP9H4Cny3l3ULONH7UeERFRJXar1VoK2yO2swiXKISOC28JCcno1q1ahbbq1WrhuTkZJuOkZeXh0mTJmHo0KHw8fGx2mfWrFmYMWPGA82V7s9b4Q1TFtd7KSs6nQ5PtngSt29Z1n51H9Ad85fPL/MxCwoKMOGVCTgQfcB8OUoilaB+k/qY/c1sNGxi2y8S5JgBXQbg4smLpfZ7ftTzmDdvHotwiWxgd3iZPn16qWEhLi4OAKxem7X1YX96vR5DhgyByWTC4sWL79tv8uTJePvtt81/z8rKQs2aNUs9PtlGLVVDJmHdy4Ma8fQIxO2Js9heP6Q+fov5zSlj/rj4R3y34DtkpGeY/935B/jj1bdfxbBRw5wyJt3VsWFHZKWX/k3wp0s+xajho7gSLpEd7A4vY8aMwZAhQ0rsU6dOHRw/fhw3b960aEtNTS317gi9Xo9nn30Wly9fxq5du+77rQsAKBQKKBS8puEsapkaaqkaeYY8hhc7LV+0HF9O/xL/vWFL7a3G1ritCAgIKPMxz548i0mjJ+HSuUvmy1EKlQKPP/E45v0wDxIJfzg6W0j1EMDySmBxImDv6b0IqR0CrULLIlwiO9kdXgICAmz60O3QoQMyMzNx+PBhtGvXDgBw6NAhZGZmomPHjvfdryi4nD9/HtHR0ahSpYq9U6QyVLTey7Xsa/BR3D9EUqGrV69iUKdB0N3RFdsuEoswadYkDPs/53zj8e7IdxGzPcY8rkQiwcMNH8bMhTMR0sq2tUPowdhyq7PGR4MT106wCJfoATmt5qVx48bo1asXRo4ciaVLlwIovFW6b9++xYp1GzVqhFmzZmHgwIEwGAwYNGgQ/vrrL/zxxx8wGo3m+hh/f3/I5fzNvyJ4y70tvj2g4vp36I9L5y9ZbH+sx2NYum6pU8aMWB2BBTMXID013XxZyNffFy+98RJeebP0W3DpweXn56PNQ21K7Verbi3s/3s/qqiqQCVVlcPMiNybU9d5WbNmDcaNG4ewsDAAQP/+/bFw4cJifc6ePYvMzEwAhU+n/f333wEALVu2LNYvOjoaXbt2deZ06T40Mg2kEinrXv5jxoQZWL9yvcX2gKoBiDkd45QxL168iPdGvocLpy/AoDcAABRKBdp2bIsvvv8CXl78bb48nD9/HgM7DCy1X9feXbF2/VoW4RKVMaeGF39/f6xevbrEPkXLjgOFtTL3/p0qB5VUBZVUxboXAAd2H8C4F8YhT1f8YXkymQxfrvwSXcO6OmXcRbMX4be1vyHlnxSYTCaIJWLUrlsb076chvaPty/9AFQm1q9djxljS7+78a3pb+H9ie+zCJfISfhsIyqVRCyBr8IXSTlJ8IFn1r30bN0T169dL75RBAwOH4wP533olDEPxBzAlx9/iUvnLsFQYIBYIkZwrWD0G9wPb7z3hlPGJOumvjMVG1dsLLXfij9WYED3ASzCJXIyhheyiY/cx/xEYU8xY8IMRKyOMC/mVqRxy8ZY/6fl5aKycOvWLXw84WMc3nsYOdk5AAAfXx906t8JH8z9ACoV6yXK0wtPvYBjh4+V2EcsF+Po+aN4JPARFuESlROGF7KJWla43oveqHfra/e7tu3Ce6+9B11u8buF/P398fPunxEUFOSUcbdGbMXKJStx8cxF6Av0kCvkCGkdgokfTUSLR1s4ZUy6vx4teyA5qeTFNH0DfHHi0gkW4RJVAIYXsolaqoZSqoTOqHO78JKamophPYfhxrXiTy9XqpT4aN5HeGrwU04Z99rla1j73VrE7Y/DrbRb0N3R4eEGD6P3070x4o0RThmTSta6RmsU5BWU2KdJiybYuX8ni3CJKhDDC9mkqO7les51+Mjdo+5l7LCxiImKgWC6WyQukUjQZ3AfzFxY+oPzHKHX6/HLil+wa+suJF5JhCAIqFmnJgYMHYCBQwfybqEKYssaLc+8+Ay++eYbFuESVQIML2QzH7kPEk2JFT2NB7Jq6SrM+2ge9Pn6YtvrNaqHTfs2OW3cQ3sP4ddVv+LU36eQn5cPra8WT/R6AsNGDUOtunxaekWxJbRM/2o63nz1TRbhElUiDC9kM41MA6lY6nJ1L0lJSRg3bBzOnTxXbLuP1gcLflqAtu3bOmXcfxL/wU/f/4RDew7hVtotyOQyNApphP7P98cTYU84ZUwqXWJiInq36l1qv+1x29GxeUcW4RJVQgwvZDNXq3uZ8sYURG2OKrZUv1QmxcvjXsa4yeOcMqZer8fGNRux448duHrxKgRBQHDNYAx9ZSiG/N8QqNVqp4xLpYuMjMQ7L7xTYh+lWolz/5xDgDqARbhElRjDC9lMIpbAT+lXqete9uzYg0WfL8Lpv0+bb+3WeGnQd1BffDD3A6eNe/Ofm9gasRV//PIHMm9nwsvHC52f7IznXnoO9ZvUd9q4VLolXyzBolmLSuwTXCMYR88cZREukYtgeCG7VMa6l+tJ1zHn/Tn46+BfyM3OBQCovFRoFNIIX6/+usSnkpeVG4k3cOzwMbRs1xLtO7dHWL8wp49JJXv9hdexJ3JPiX3adWqHLdu3sAiXyMUwvJBd1DJ1pah70el0WDR7EXZs2oG0lDQIggCVWoV2j7XDhOkT0KBpg3KdT7PWzfD5ss/58NBKoN/j/XD5zOUS+7z85sv4YvYXLMIlclEML2QXjVQDpVSJPGNehYSXjPQMREdGY+HshchIy4BUKsXDDR/GS6+/hL6D+5b7fIpIpfynVNFCHwlFzu2cEvssXr0Y4YPDWYRL5OL4iUt2KVrv5UbuDXjLvct9/KuXruLqxato1qYZatepjXFTxzE4eLhSb3eWAkfPHEXj2o1ZhEvkJvipT3bTKrRIyk6qkLGbtmyKJi2a8PIMlRpavLXeOHf9HItwidwQwwvZrajuxWAyQCou37eQTMYfQp7u0VqPosCQd9/2eo3q4eBfB1mES+TGxBU9AXI95vVeDDqr7UaTgOPXdIg5nYPj13Qw3rP8PpEj/v7771L79OzfExm6DJw/dR4BqgAGFyI3xm9eyG5SsRS+Cl/8k/uPRd3L/nO5+HbnLaTlGM3bArwkGNXdH4810JT3VMnFrV+7HjPGzoBcqsS8/9titc/kTyZjyrtTWIRL5EEYXsghWoUWidnF13vZfy4XMzelWvRNyzFi5qZUTBkABhiyycTXJ2LrL1tL7LMpZhOefOxJFuESeSCGF3KISqqCTCwz170YTQK+3XmrxH2+3XULoY+oIRFzXQ2y7rmez+Hk0ZMl9km4moA61WuxCJfIgzG8kEM0sn/XezHkwUvuhZNJecUuFVmTlm3EyaQ8NK/F35SpuO5Nu+PmzZv3bQ+oHmD+7zpV6kAmYT0LkSdjwS45RCqWwlfuay7avZVbcnApYms/8gytglshJCDkvsGledvmyNBl4PKFklfMJSLPwvBCDvNR+MBgMgAA/DW2/SZsaz9ybyEBIQgJCIG+QG+1/fmRzyM7Pxt/x/0NX6Uvl/AnomJ42YgcppapzXUvTWsoEeAlKfHSUYC3BE1rKMtxhlTZlLaw3OyFszHu1XEswiWiEjG8kMPUMjWUkrt1L6O6+1u926jIqG7+LNb1QImJiejdqneJfWITYtGmURsW4RKRTXjZiBwmE8ugVWiRZyxc7fSxBhpMGVAVAV7FLw0FeEswZUBV3ibtYbZu3oqQgJD7BheNtwapd1JhMBoQ2jSUwYWIbMZvXuiBaBVaJOXcfc7RYw00CH1EjZNJebiVa4S/pvBSEb9x8RwLZi7At/O+vW97zdo1cfzMcWgVWtayEJFDGF7ogVh7zpFELOLt0B7o1edfxf6o/fdtf6zHY4jcEsmVcInogTG80ANRy9RQSVTmuhfyPL3b90bixcT7to+ZOAafffoZi3CJqMwwvNADkYll8FH4IEWXAi8wvHiS9nXbIzc7977tG3ZsQL9u/VjLQkRljuGFHphWocX1nOsVPQ0qJyXd7iyWiZFwIQENajTgU52JyGkYXuiBaWSaf59vZOQPLDdWUmjx8/fDpeuXWIRLROWCt0rTAyta76XoUQHkPlJSUsyr4VrToEkDZOVn4Vb6La6ES0TlhuGFHlhR3UvRei/k+uLj4xESEIJuTbpZbe83qB/u6O/g7Mmz8JZ7l/PsiMjTMbxQmfBV+Jqfc0Sua83yNQgJCEH4k+FW22fPn40CQwF+X/877x4iogrDmhcqE2qpGmKIWffioiaOnoit67fet31f/D6ENg/l/1siqhQYXqhMaGQaqKQq5BnzoBHzMQCu4umuT+NcwjmrbUqVEpdvXEZ1bXXWshBRpcLwQmVCJimse0nVpUIjY3ip7Lo07oL01HSrbYFBgTh35RxrWYio0mJ4oTKjVWhxI+dGRU+DStAiqAWMeqPVtvad2iN6VzRrWYio0mPBLpUZjVQDiUgCo8n6D0eqOEW3O1sLLq+9+RoKDAU4uOcggwsRuQR+80JlRiPTQClVsu6lktDpdHi05qP3bf9uzXd4achLLMIlIpfD8EJlRiaRwUfug7S8NNa9VKArV66gb9u+1htFwNkrZ1G/Zn0W4RKRy+JlIypTvkpfGIxc76Ui/L7hd4QEhFgNLl7eXsjKz4JgEtCgVgMGFyJyafzmhcqURqqBSCSCSTBBLGI2Lg/TJkxDxMoIq21169bFyXMnWctCRG6F4YXKlFqmLlzvxZAHtUxd0dNxa8P/NxxH9x212ta7b29s2rgJMomsnGdFROR8DC9UpuQSOXzkPkjPS2d4cZJerXsh6VqS1bbpM6dj6ntTWYRLRG6N4YXKnFahRXJuckVPw+20rd0WebnWH36568AudA3tyloWIvIIDC9U5jQy1r2UpZCAEKvb5XI5riZfRaBfYDnPiIioYjG8UJnTyDRQSpSse3lA9wst/lX9kXQjiUW4ROSx+GsxlTm5RA5vuTd0Bl1FT8XlJCYmmlfD/a8WbVugwFCA9JR0Bhci8mgML+QUfko/rvdih507dyIkIAS9W/W2aBvy4hAYjAYcizvGu4eIiMDLRuQkrHuxzQ+LfsAXH35htW3Btwsw5pUxLMIlIvoPhhdyCrVMDYVEwbqX+xj70lhE/xFtte1owlG0btq6nGdEROQ6GF7IKRQSBbzl3ridf5vh5R4DOw/E+VPnLbar1WqkZaaxloWIyAYML+Q0vkpfpNxJqehpVAqdG3bGrfRbFttr1KyBS5cvsZaFiMgODC/kNBqZBmKR2KPrXppVbwbBKFhs7xrWFVHboiAV858gEZG9PPMnCpULjUwDuUSOPIP1VWHdWdHtzv8NLm++/SZMJhOit0czuBAROYifnuQ0CokCXnIvZOVneUTdS0pKCro16Wa17eeNP+PZAc+W84yIiNwTwws5lb/SH2m6tIqehlOdOnUKz3a2Hkyu3riKWkG1ynlGRETujeGFnEoj00AE91zvZeP6jZg6eqrVtnxDPuQSeTnPiIjIMzC8kFOppe633svE1ydi6y9bLbbXqF0Dly9dZi0LEZGTudevwlTpKKVKeMm9kGd0/aLd4QOGIyQgxCK4DBg8ACaTCYlXEhlciIjKAT9pyen8FH4uXffyWOPHkJmaabF95pyZmDxxcgXMiIjIszG8kNO5at2LtSc7A8Dh+MN4tOWj5TwbIiIqwvBCTqeRaaCQKJBvzHeJ5e/vF1puZ9+G1ktbzrMhIqL/Ynghp1NKldDINMjWZ1fq8HK/0KI36lnLQkRUibjOd/jk0vyV/tAb9RU9DQuJiYnm1XDvpdaoYTQZIQgCgwsRUSXD8ELlQiPTQIAAk2Cq6KkAALZu3oqQgBD0btW72Paxb42FIAjIzcl1qfocIiJP4tRP54yMDISHh0Or1UKr1SI8PBy3b9+2ef9XX30VIpEIX331lRNnSeVBLVNDKVEi35hfofNYMncJQgJCMHHExGLb16xbA0EQsODLBRU0MyIispVTvw8fOnQokpKSEBkZCQAYNWoUwsPDsXnz5lL33bhxIw4dOoTg4GBnTpHKiVJSWPeSo8+pkLqXV4e9iv3b91tsv5J4BbVr1C73+RARkeOcFl5Onz6NyMhIHDx4EO3btwcALFu2DB06dMDZs2fRsGHD++57/fp1jBkzBtu3b0efPn2cNUUqRyKRCP5Kf6Tr0st13IGdBuL86fMW21mES0Tkupz26R0bGwutVmsOLgAQGhoKrVaLAwcO3De8mEwmhIeH491330XTpk1LHSc/Px/5+XcvRWRlZT345Mkp1DI1RCIRBEGASCRy6lhhrcJwI/FGsW1KtZK1LEREbsBpn+LJycmoVq2axfZq1aohOTn5vvvNmTMHUqkU48aNs2mcWbNmmWtqtFotatas6fCcybnuXe/FWdrVaYeQgJBiwaVl65YQBAG6XB2DCxGRG7D7k3z69OkQiUQl/jly5AgAWP3tuqTfuo8ePYr58+djxYoVNv9mPnnyZGRmZpr/JCYm2vuSqJwU1b3oDLoyP3bR7c53cu6Yt02aMgmCICD+aHyZj0dERBXH7stGY8aMwZAhQ0rsU6dOHRw/fhw3b960aEtNTUX16tWt7rd3716kpKSgVq1a5m1GoxETJkzAV199hStXrljso1AooFAo7HsRVCFEIhH8FH5lVveSkpKCbk26WWzfun0reof1trIHERG5A7vDS0BAAAICAkrt16FDB2RmZuLw4cNo164dAODQoUPIzMxEx44dre4THh6OHj16FNvWs2dPhIeHY8SIEfZOlSohjVwDoORv4Epz8eJFDHp8EPT64ovepd1KQxW/Kg88RyIiqtycVrDbuHFj9OrVCyNHjsTSpUsBFN4q3bdv32LFuo0aNcKsWbMwcOBAVKlSBVWqFP/hI5PJEBgYWOLdSeQ61FI1lNLC9V6UUqVd++7+czfeG/kecrJzzNuqVq2K5JvJrGUhIvIgTv3EX7NmDZo1a4awsDCEhYWhefPmWLVqVbE+Z8+eRWZmpjOnQZWISqqCRqZBniHP5n3OJJzB4w0fxxtD3kBOdg4kEgleHPEiBEFASkoKgwsRkYdx6kIX/v7+WL16dYl9BEEosd1anQu5rqK6l1u6W6X2NZqMyCzIxKmLp5CbnQu5Qo7JUyZj+rTpzp8oERFVWlyli8qdRl74nKP71b3ojXpkFmTCaDJCK9di5HMjMaL3CNQIqlEBsyUiosqG4YXK3f3qXvIMecjMz4RYJIa/0h9BmiD4Kf0KV8LVVOCEiYioUmF4oXKnkqqgkqqgM+igkChwx3AH2QXZkIllCPYKRnV1dWgVWtayEBGRVQwvVO5EIhH8lH5IzUiFzqCDSqpCHe86qKapBm+5d0VPj4iIKjmGF6oQfgo/BKgCUE1VDVVUVaCWqSt6SkRE5CIYXqhC+Cp90VrR2ukPaCQiIvfDogKqMAwuRETkCIYXIiIicikML0RERORSGF6IiIjIpTC8EBERkUtheCEiIiKXwvBCRERELoXhhYiIiFwKwwsRERG5FIYXIiIicikML0RERORSGF6IiIjIpTC8EBERkUtheCEiIiKXIq3oCZQ1QRAAAFlZWRU8EyIqK/p8I3QFuQAK/23LFJIKnhERlbWin9tFP8dLIhJs6eVCkpKSULNmzYqeBhERETkgMTERNWrUKLGP24UXk8mEGzduwNvbGyKRqKKnU+6ysrJQs2ZNJCYmwsfHp6Kn4/Z4vssPz3X54vkuXzzfhd+4ZGdnIzg4GGJxyVUtbnfZSCwWl5rYPIGPj4/H/gOoCDzf5YfnunzxfJcvTz/fWq3Wpn4s2CUiIiKXwvBCRERELkUyffr06RU9CSpbEokEXbt2hVTqdlcFKyWe7/LDc12+eL7LF8+37dyuYJeIiIjcGy8bERERkUtheCEiIiKXwvBCRERELoXhhYiIiFwKw4sb+PTTT9GxY0eo1Wr4+vratI8gCJg+fTqCg4OhUqnQtWtXnDx50skzdX0ZGRkIDw+HVquFVqtFeHg4bt++XeI+L730EkQiUbE/oaGh5TRj17J48WLUrVsXSqUSbdq0wd69e0vsv3v3brRp0wZKpRIPP/wwvvnmm3KaqXuw53zHxMRYvI9FIhHOnDlTjjN2TXv27EG/fv0QHBwMkUiEjRs3lroP39slY3hxAwUFBRg8eDBGjx5t8z6fffYZ5s2bh4ULFyIuLg6BgYF48sknkZ2d7cSZur6hQ4fi2LFjiIyMRGRkJI4dO4bw8PBS9+vVqxf++ecf85+tW7eWw2xdy88//4y33noL77//PuLj49GpUyf07t0b165ds9r/8uXLeOqpp9CpUyfEx8djypQpGDduHDZs2FDOM3dN9p7vImfPni32Xq5fv345zdh15ebmokWLFli4cKFN/fnetoFAbuOHH34QtFptqf1MJpMQGBgozJ4927wtLy9P0Gq1wjfffOPMKbq0U6dOCQCEgwcPmrfFxsYKAIQzZ87cd7/hw4cLAwYMKI8purR27doJr732WrFtjRo1EiZNmmS1/8SJE4VGjRoV2/bqq68KoaGhTpujO7H3fEdHRwsAhIyMjPKYntsCIPz2228l9uF7u3T85sUDXb58GcnJyQgLCzNvUygU6NKlCw4cOFCBM6vcYmNjodVq0b59e/O20NBQaLXaUs9bTEwMqlWrhgYNGmDkyJFISUlx9nRdSkFBAY4ePVrsPQkAYWFh9z23sbGxFv179uyJI0eOQK/XO22u7sCR812kVatWCAoKQvfu3REdHe3MaXosvrdLx/DigZKTkwEA1atXL7a9evXq5jaylJycjGrVqllsr1atWonnrXfv3lizZg127dqFL774AnFxcejWrRvy8/OdOV2XkpaWBqPRaNd7Mjk52Wp/g8GAtLQ0p83VHThyvoOCgvDtt99iw4YNiIiIQMOGDdG9e3fs2bOnPKbsUfjeLh3XIK6kpk+fjhkzZpTYJy4uDm3btnV4DJFIVOzvgiBYbPMEtp5rwPKcAaWft+eee8783yEhIWjbti1q166NLVu24Omnn3Zw1u7J3vektf7WtpN19pzvhg0bomHDhua/d+jQAYmJiZg7dy46d+7s1Hl6Ir63S8bwUkmNGTMGQ4YMKbFPnTp1HDp2YGAggMJ0HxQUZN6ekpJikfY9ga3n+vjx47h586ZFW2pqql3nLSgoCLVr18b58+ftnqu7CggIgEQisfitv6T3ZGBgoNX+UqkUVapUcdpc3YEj59ua0NBQrF69uqyn5/H43i4dw0slFRAQgICAAKccu27duggMDERUVBRatWoFoPAa+O7duzFnzhynjFmZ2XquO3TogMzMTBw+fBjt2rUDABw6dAiZmZno2LGjzeOlp6cjMTGxWHD0dHK5HG3atEFUVBQGDhxo3h4VFYUBAwZY3adDhw7YvHlzsW07duxA27ZtIZPJnDpfV+fI+bYmPj6e72Mn4HvbBhVZLUxl4+rVq0J8fLwwY8YMwcvLS4iPjxfi4+OF7Oxsc5+GDRsKERER5r/Pnj1b0Gq1QkREhHDixAnh+eefF4KCgoSsrKyKeAkuo1evXkLz5s2F2NhYITY2VmjWrJnQt2/fYn3uPdfZ2dnChAkThAMHDgiXL18WoqOjhQ4dOggPPfQQz/V/rFu3TpDJZMLy5cuFU6dOCW+99Zag0WiEK1euCIIgCJMmTRLCw8PN/S9duiSo1Wph/PjxwqlTp4Tly5cLMplM+PXXXyvqJbgUe8/3l19+Kfz222/CuXPnhISEBGHSpEkCAGHDhg0V9RJcRnZ2tvlzGYAwb948IT4+Xrh69aogCHxvO4LhxQ0MHz5cAGDxJzo62twHgPDDDz+Y/24ymYQPP/xQCAwMFBQKhdC5c2fhxIkT5T95F5Oeni4MGzZM8Pb2Fry9vYVhw4ZZ3Dp677m+c+eOEBYWJlStWlWQyWRCrVq1hOHDhwvXrl2rgNlXfosWLRJq164tyOVyoXXr1sLu3bvNbcOHDxe6dOlSrH9MTIzQqlUrQS6XC3Xq1BGWLFlSzjN2bfac7zlz5gj16tUTlEql4OfnJzz++OPCli1bKmDWrqfoNvP//hk+fLggCHxvO0IkCP9WARERERG5AN4qTURERC6F4YWIiIhcCsMLERERuRSGFyIiInIpDC9ERH1rONYAAAA7SURBVETkUhheiIiIyKUwvBAREZFLYXghIiIil8LwQkRERC6F4YWIiIhcCsMLERERuRSGFyIiInIp/w+Pe+aADgdU1AAAAABJRU5ErkJggg==",
      "text/plain": [
       "Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "(-0.4711434207383127, 0.47531108228952396)"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ww0 = w0 .+ [0.02,0]; ww1 = smap!(copy(ww0),p); ww2 = smap!(copy(ww1),p)\n",
    "gca().add_patch(matplotlib.patches.Polygon([ww0 ww1 ww2]',zorder=0,alpha=0.2,fc=\"C2\",ec=\"C2\"))\n",
    "scatter(smap!(copy(ww2),p)...)\n",
    "\n",
    "attractor = matplotlib.collections.LineCollection(lines,\n",
    "        linewidth=1.0,colors=[zeros(length(lines),3) lwl],zorder=1,label=\"Attractor \\$\\\\Lambda\\$\")\n",
    "gca().add_collection(attractor)\n",
    "plot([0],[0],c=[0,0,0,0]); yl = ylim() # plotting something quite dummy just to get the attractor's ylim\n",
    "\n",
    "# Singular line\n",
    "plot([0,0],[-10,10],\"C4\",label=\"\\$\\\\mathcal{S}\\$\",zorder=1); ylim(yl)\n",
    "#xlim((xlim()[2]-xlim()[1])/2*[-1,1])\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.4.1",
   "language": "julia",
   "name": "julia-1.4"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.4.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> workbooks/Response.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "PyObject <module 'mpl_toolkits.axes_grid1.inset_locator' from '/Users/caro/.julia/conda/3/lib/python3.7/site-packages/mpl_toolkits/axes_grid1/inset_locator.py'>"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using PyPlot, Random, LinearAlgebra, Statistics, StatsBase, JLD\n",
    "using PyCall\n",
    "inset_locator = pyimport(\"mpl_toolkits.axes_grid1.inset_locator\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "mapslices_ith (generic function with 1 method)"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "include(\"../simulations/lozi-map.jl\")\n",
    "function mapslices_ith(f,A::Array{Ivl{T}}) where T\n",
    "    fA = Array{T}(undef,2,size(A)...)\n",
    "    for i in eachindex(A)\n",
    "        fA[:,i...] = f(A[i]())\n",
    "    end\n",
    "    fA\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "stabledim = 0.2587\n",
    "mtotalLRT = -0.175565486272132131030148248820175\n",
    "stotalLRT = 0.00018379053299098158714468011037844;"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "3-element Vector{Symbol}:\n",
       " :large_epsv\n",
       " :large_rsp\n",
       " :p"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "@load \"../simulations/Response.jld\"\n",
    "@load \"../simulations/LargeResponse.jld\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 86,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 500x250 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "figure(1,figsize=(5,2.5))\n",
    "large_zeroi = findall(large_epsv.==0)\n",
    "predicted_response = mean(large_rsp[:,large_zeroi]) .+ mtotalLRT*large_epsv\n",
    "linresp = errorbar(large_epsv,predicted_response,2hypot.(sem(large_rsp[:,large_zeroi]),large_epsv*stotalLRT))\n",
    "trueresp = errorbar(large_epsv,vec(mean(large_rsp,dims=1)),2vec(mapslices(sem,large_rsp,dims=1)),c=\"k\")\n",
    "holderresp = fill_between(large_epsv,predicted_response-0.25abs.(large_epsv).^(1+stabledim),\n",
    "                        predicted_response+0.25abs.(large_epsv).^(1+stabledim),alpha=0.3,fc=\"C2\")\n",
    "\n",
    "xlim(extrema(large_epsv)); xticks(-0.1:0.05:0.1)\n",
    "xlabel(\"\\$\\\\varepsilon\\$\"); ylabel(\"\\$\\\\int A\\\\,\\\\mathrm{d}\\\\rho_\\\\varepsilon\\$\")\n",
    "legend([trueresp,linresp,holderresp],[\"True response\",\"Linear approx.\",\"\\$C^{1+d_s}\\$ window\"])\n",
    "tight_layout()\n",
    "savefig(\"../figures/Response.pdf\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 85,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 500x300 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# littleaxes = inset_locator.inset_axes(gca(), width=\"50%\", height=\"40%\", loc=3)\n",
    "figure(2,figsize=(5,3))\n",
    "zeroi = findall(epsv.==0)\n",
    "trueresp = errorbar(epsv,vec(mean(rsp,dims=1)) .- mean(rsp[:,zeroi]) .- (mtotalLRT)*epsv,\n",
    "        2hypot.(sem(rsp[:,zeroi]),epsv*stotalLRT,vec(mapslices(sem,rsp,dims=1))),c=\"k\")\n",
    "linresp = plot(epsv,zeros(size(epsv)),\"C0--\")[1]\n",
    "holderresp = fill_between(epsv,-0.25abs.(epsv).^(1+stabledim),0.25abs.(epsv).^(1+stabledim),alpha=0.3,fc=\"C2\")\n",
    "xlim(extrema(epsv)); xticks(-0.02:0.01:0.02)\n",
    "legend((trueresp,linresp,holderresp),(\"True response\",\"Linear approx.\",\"\\$C^{1+d_s}\\$ window\"))\n",
    "xlabel(\"\\$\\\\varepsilon\\$\"); ylabel(\"Deviation from lin. response\")\n",
    "tight_layout()\n",
    "savefig(\"../figures/ResponseDeviation.pdf\")\n",
    "# ylim(-1e-4,1e-4); xlim(-1e-3,1e-3)\n",
    "# gca().set_aspect(\"equal\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "┌ Warning: JLD incorrectly extends FileIO functions (see FileIO documentation)\n",
      "└ @ FileIO /Users/caro/.julia/packages/FileIO/JA3Vl/src/loadsave.jl:215\n"
     ]
    }
   ],
   "source": [
    "LRT = load(\"../simulations/DifferentSusceptibilities.jld\")[\"LRT\"]\n",
    "mLRT = Float64.(vec(mean(sum(LRT[:,1:70,:],dims=2),dims=1))*p[2]./(p[2].+epsv))\n",
    "sLRT = Float64.(vec(mapslices(sem,sum(LRT[:,1:70,:],dims=2),dims=1))*p[2]./(p[2].+epsv));"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 83,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "(PyObject <matplotlib.lines.Line2D object at 0x15fe23790>, (), (PyObject <matplotlib.collections.LineCollection object at 0x15fe41a90>,))"
      ]
     },
     "execution_count": 83,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "diffv = diff(vec(mean(rsp,dims=1)))./2e-4; diffvstd = sqrt(2)*vec(mapslices(sem,rsp,dims=1))[1:end-1]/2e-4\n",
    "fill_between((epsv[1:end-1]+epsv[2:end])/2,diffv-2diffvstd,diffv+2diffvstd,alpha=0.5)\n",
    "errorbar(0,mtotalLRT,2stotalLRT,marker=\".\")\n",
    "errorbar(epsv,mLRT,2sLRT)\n",
    "# xlim(-2e-3,2e-3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 108,
   "metadata": {
    "collapsed": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "1-element Vector{PyObject}:\n",
       " PyObject <matplotlib.lines.Line2D object at 0x15d984c10>"
      ]
     },
     "execution_count": 108,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "loglog(Float64(epsv.step)*(1:50),[maximum(abs.(mLRT[1:end-i]-mLRT[1+i:end])) for i = 1:50])\n",
    "plot(Float64(epsv.step)*(1:50),(x->1e-1x^0.25 * log(p[2]/x)).(Float64(epsv.step)*(1:50)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 119,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(-0.005013212160963404, -0.004996331166596495)"
      ]
     },
     "execution_count": 119,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sum(mLRT[1:end-1])*0.0002, mean(rsp[:,end]-rsp[:,1]) # integrating works :)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "mtotalLRT[end]-mtotalLRT[1]"
   ]
  }
 ],
 "metadata": {
  "@webio": {
   "lastCommId": null,
   "lastKernelId": null
  },
  "kernelspec": {
   "display_name": "Julia 1.6.0-rc1",
   "language": "julia",
   "name": "julia-1.6"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.6.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> workbooks/Susceptibility-simulations.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "using PyPlot, Random, LinearAlgebra, Statistics, StatsBase"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "mapslices_ith (generic function with 1 method)"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "include(\"../simulations/lozi-map.jl\")\n",
    "function mapslices_ith(f,A::Array{Ivl{T}}) where T\n",
    "    fA = Array{T}(undef,2,size(A)...)\n",
    "    for i in eachindex(A)\n",
    "        fA[:,i...] = f(A[i]())\n",
    "    end\n",
    "    fA\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.0e-8"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "setprecision(BigFloat,2precision(Float64))\n",
    "const T = BigFloat\n",
    "const p = T.((180//100,35//100))\n",
    "const prec = 1e-8"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "10001:110000"
      ]
     },
     "execution_count": 36,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "N = 10^5; Nedg = 10000; \n",
    "Nsubs = 10; persubs = div(N,Nsubs); \n",
    "totalN = N + 2Nedg\n",
    "carerange = Nedg .+(1:N)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "It = Ivl((0.5rand(T),0.5rand(T)),(0.5rand(T),0.5rand(T)),rand(T))::Ivl{T}\n",
    "u = rand(T,2)\n",
    "for n = 1:Nedg\n",
    "    u = Jmap(It,p)*u; u /= norm(u)\n",
    "    It = smap(It,p)\n",
    "end\n",
    "Ith = Array{Ivl{T}}(undef,totalN)\n",
    "uh = Array{T}(undef,2,totalN)\n",
    "lyh = Array{T}(undef,totalN)\n",
    "sgh = BitArray(undef,totalN)\n",
    "for n = 1:totalN\n",
    "    u = Jmap(It,p)*u; ly = norm(u); u /= ly\n",
    "    It = smap(It,p)\n",
    "    Ith[n] = It; uh[:,n] = u; lyh[n] = ly\n",
    "    sgh[n] = iscrossing(It)\n",
    "end\n",
    "\n",
    "sh = Array{T}(undef,2,N+2Nedg)\n",
    "s = T.([0,1])\n",
    "for n in totalN:-1:1\n",
    "    s = Jmap(Ith[n],p)'*s; s /= dot(s,uh[:,n])\n",
    "    sh[:,n] = s\n",
    "end\n",
    "\n",
    "# xh = xh[:,carerange]; uh = uh[:,carerange]; sh = sh[:,carerange]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "90"
      ]
     },
     "execution_count": 38,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "lyapunov_exponents = [0,log(p[2])] + mean(log.(lyh))*[1,-1]\n",
    "K = min(90,round(Int,-log(eps(T))/lyapunov_exponents[1])) \n",
    "    # after the second part we don't trust the pushforward of the singular measure\n",
    "    # and I don't think we'll get much meaningful after 80"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [],
   "source": [
    "Xh = mapslices_ith(X,Ith)\n",
    "Xh_uproj = [dot(sh[:,i],Xh[:,i]) for i = 1:totalN];"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {},
   "outputs": [],
   "source": [
    "# What if we just did it by calculating it like with the stable part\n",
    "LRTu_naive = zeros(Nsubs,K)\n",
    "for n in carerange\n",
    "    nss = div(n-1-Nedg,persubs)+1\n",
    "    Xsp = Xuh[:,n]\n",
    "    for k = 1:K\n",
    "        ind = n+k-1\n",
    "        LRTu_naive[nss,k] += dot(gradAh[:,ind],Xsp)\n",
    "        Xsp = Jmap(Ith[ind],p)*Xsp\n",
    "    end\n",
    "end\n",
    "LRTu_naive /= persubs;\n",
    "mLRT_naive = mean(LRT,dims=1); sLRT_naive = mapslices(sem,LRT,dims=1);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [],
   "source": [
    "LRTs = zeros(Nsubs,K)\n",
    "gradAh = mapslices_ith(gradA,Ith)\n",
    "Xuh = uh .* Xh_uproj'\n",
    "Xsh = Xh - Xuh\n",
    "for n in carerange\n",
    "    nss = div(n-1-Nedg,persubs)+1\n",
    "    Xsp = Xsh[:,n]\n",
    "    for k = 1:K\n",
    "        ind = n+k-1\n",
    "        LRTs[nss,k] += dot(gradAh[:,ind],Xsp)\n",
    "        Xsp = Jmap(Ith[ind],p)*Xsp\n",
    "    end\n",
    "end\n",
    "LRTs /= persubs;\n",
    "LRTs[:,findlast(vec(std(LRTs,dims=1)).<prec/K)+1:end] .= 0;"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [],
   "source": [
    "# kappa^X\n",
    "u_dX_mean = zeros(T,Nsubs)\n",
    "LRTu_dX = zeros(T,Nsubs,K)\n",
    "Ah = A.(call.(Ith))\n",
    "for n in carerange\n",
    "    nss = div(n-1-Nedg,persubs)+1\n",
    "    divXup = dot(sh[:,n],JX(Ith[n]()) * uh[:,n]) \n",
    "    u_dX_mean[nss] += divXup\n",
    "    for k = 1:K\n",
    "        ind = n+k-1\n",
    "        LRTu_dX[nss,k] += Ah[ind]*divXup\n",
    "    end\n",
    "end\n",
    "LRTu_dX /= -persubs;\n",
    "u_dX_mean /= -persubs;"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "get_covector (generic function with 2 methods)"
      ]
     },
     "execution_count": 43,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "const covector_prop = round(Int,-log(prec)/sum(abs.(lyapunov_exponents)))\n",
    "        # how far forward to propagate interval endpoints to get unstable covector\n",
    "function get_covector(x,p)\n",
    "    symv = BitArray(undef,covector_prop);\n",
    "    for m = 1:covector_prop\n",
    "        symv[m] = (x[1] > 0);\n",
    "        x = smap(x,p);\n",
    "    end\n",
    "    s_p = T.([0,1]); \n",
    "#     Jplus = Jmap(true,p)'; Jminus = Jmap(false,p)'\n",
    "    for m = covector_prop:-1:1\n",
    "#         s_p = (symv[m] ? Jplus : Jminus)*s_p;\n",
    "        Jmap_conj!(s_p,symv[m],p)\n",
    "    end\n",
    "    s_p\n",
    "end\n",
    "get_covector(x,p,u) = begin s = get_covector(x,p); s / dot(s,u); end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [],
   "source": [
    "# kappa^rho\n",
    "u_dr_mean = zeros(T,Nsubs)\n",
    "LRTu_dr = zeros(T,Nsubs,K)\n",
    "\n",
    "for n in carerange\n",
    "    nss = div(n-1-Nedg,persubs)+1\n",
    "    u = view(uh,:,n); \n",
    "    p_dt = dt(Ith[n])\n",
    "    wt = 1/norm(p_dt) # because we're sampling over points not intervals\n",
    "\n",
    "    for (endpt, sgn) = ((Ith[n].p,-1),(Ith[n].q,1))\n",
    "        s_p = get_covector(endpt,p,u)\n",
    "        p_f = endpt;\n",
    "\n",
    "        u_points = sgn * sign.(dot(-u,p_dt))\n",
    "        X_p = u_points * dot(s_p,X(p_f)) * wt;\n",
    "        u_dr_mean[nss] += X_p\n",
    "        for k = 1:K\n",
    "            LRTu_dr[nss,k] += X_p*A(p_f)\n",
    "            p_f = smap(p_f,p)\n",
    "        end\n",
    "    end\n",
    "end\n",
    "LRTu_dr /= -persubs\n",
    "u_dr_mean /= -persubs;"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [],
   "source": [
    "# kappa^l\n",
    "\n",
    "# function compute_u_dl()\n",
    "    u_dl_mean = zeros(T,Nsubs)\n",
    "    LRTu_dl = zeros(T,Nsubs,K); fwd_prop = covector_prop\n",
    "    for n in carerange\n",
    "        sgh[n] || continue\n",
    "        nss = div(n-1-Nedg,persubs)+1\n",
    "        zt = getsingulart(Ith[n])\n",
    "        z = smap(Ith[n](zt),p)\n",
    "        s_z = get_covector(z,p)\n",
    "        sminus = Jmap(false,p)'*s_z; splus = Jmap(true,p)'*s_z\n",
    "        u = uh[:,n]\n",
    "        ds = (splus/dot(u,splus) - sminus/dot(u,sminus))\n",
    "        ds *= sign(u[1]) # so our coords for the jump are in the direction of u\n",
    "\n",
    "        # propagate singularity backwards - should go in lozi-map.jl\n",
    "        sing_orbit = Array{Tuple{T,T}}(undef,fwd_prop+K-1)\n",
    "        sing_orbit[fwd_prop] = Ith[n](zt)\n",
    "        for m = 1:fwd_prop-1\n",
    "            if iscrossing(Ith[n-m]) \n",
    "                t_sg = getsingulart(Ith[n-m])\n",
    "                if Ith[n-m].t <= t_sg\n",
    "                    zt = t_sg*zt\n",
    "                else\n",
    "                    zt = t_sg + (1-t_sg)*zt\n",
    "                end\n",
    "            end\n",
    "            sing_orbit[fwd_prop-m] = Ith[n-m](zt)\n",
    "        end\n",
    "        # propagate singularity forwards\n",
    "        for m = fwd_prop.+(1:K-1)\n",
    "            sing_orbit[m] = smap(sing_orbit[m-1],p)\n",
    "        end\n",
    "        A_sing_orbit = A.(sing_orbit)\n",
    "\n",
    "        wt = norm(dt(Ith[n]))\n",
    "        X_sing_orbit = X.(sing_orbit)\n",
    "        for m = fwd_prop:-1:1\n",
    "            ts_index = n - fwd_prop + m\n",
    "            Xp = dot(ds,X_sing_orbit[m]) / wt\n",
    "            u_dl_mean[nss] += Xp\n",
    "            for k = 1:K\n",
    "                LRTu_dl[nss,k] += Xp * A_sing_orbit[m+k-1]\n",
    "            end\n",
    "            Jmap_conj!(ds,Ith[ts_index-1](),p) #/ lyh[ts_index] # Δl gets shrunk by lyh but then we have to correct for sampling ???\n",
    "        end\n",
    "    end\n",
    "    LRTu_dl /= -persubs # or sum(sgh[carerange])???\n",
    "    u_dl_mean /= -persubs;\n",
    "#     LRTu_dl, u_dl_mean\n",
    "# end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "┌ Warning: JLD incorrectly extends FileIO functions (see FileIO documentation)\n",
      "└ @ FileIO /home/cwormell/.julia/packages/FileIO/FUXWu/src/loadsave.jl:217\n"
     ]
    }
   ],
   "source": [
    "using JLD\n",
    "# save(\"../data/Susceptibility.jld\",\"LRTs\",LRTs,\"LRTu_dX\",LRTu_dX,\"LRTu_dr\",LRTu_dr,\"LRTu_dl\",LRTu_dl,\"LRTu_naive\",LRTu_naive,\"p\",p,\"N\",N,\"K\",K)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "WARNING: redefinition of constant p. This may fail, cause incorrect answers, or produce other errors.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "8-element Vector{Symbol}:\n",
       " :K\n",
       " :LRTs\n",
       " :LRTu_dX\n",
       " :LRTu_dl\n",
       " :LRTu_dr\n",
       " :LRTu_naive\n",
       " :N\n",
       " :p"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# using JLD\n",
    "# @load \"../simulations/Susceptibility.jld\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {},
   "outputs": [],
   "source": [
    "LRT_naive = zeros(Nsubs,K)\n",
    "gradAh = mapslices_ith(gradA,Ith)\n",
    "for n in carerange\n",
    "    nss = div(n-1-Nedg,persubs)+1\n",
    "    Xsp = Xh[:,n]\n",
    "    for k = 1:K\n",
    "        ind = n+k-1\n",
    "        LRT_naive[nss,k] += dot(gradAh[:,ind],Xsp)\n",
    "        Xsp = Jmap(Ith[ind],p)*Xsp\n",
    "    end\n",
    "end\n",
    "LRT_naive /= persubs;\n",
    "mLRT_naive = mean(LRT_naive,dims=1); sLRT_naive = mapslices(sem,LRT_naive,dims=1);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {},
   "outputs": [],
   "source": [
    "LRT = LRTs + LRTu_dX + LRTu_dr + LRTu_dl;\n",
    "# LRT_naive = LRTu_naive + LRTs\n",
    "mLRT = mean(LRT,dims=1); sLRT = mapslices(sem,LRT,dims=1);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkAAAAGdCAYAAAD60sxaAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAPYQAAD2EBqD+naQAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjMsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+AADFEAAAgAElEQVR4nOzdeVxV95n48c85914uOyrIoqKAG6CoCRiXaDajRrOnRjtNzbRNZprJdJo0mUzjL01nJu1MaqeTYaZt0nY6TbrHpNl3NamNicaIKy64AAqyiIiyw13O+f1xuIjKduGee7jwvF8vXq+U+z3nPDTh8tzv93m+X0XXdR0hhBBCiBFEtToAIYQQQohgkwRICCGEECOOJEBCCCGEGHEkARJCCCHEiCMJkBBCCCFGHEmAhBBCCDHiSAIkhBBCiBFHEiAhhBBCjDh2qwOwgqZpVFZWEhMTg6IoVocjhBBCiH7QdZ3GxkbGjRuHqg5uDmdEJkCVlZWkpqZaHYYQQgghBqC8vJwJEyYM6h4jMgGKiYkBjP8DY2NjLY5GCCEu1tJylhtevxmAj+54h8jIeIsjGplqG9u57kdbOv93lFPls3U3htzKwXD576ml5SzX/vEmjj5ytPPv+GCMyATI9x9vbGysJEBCiCHHbndhi7ABEBsbQ2SkvE9ZYf/pWlRnJIqjDt0TS6tup97jYGJ8pNWh+WW4/PfU9ecIRBIqRdBCCCFEN4qqGwCwhVegOqsBOFRVb2VIIoAkARJCCCG6UVTdCIDqrMbmrALgUGWDlSGJABqRS2BCCCFEX3wzQKqzGt3WAvVwUBKgYUMSICGEEOISHq/GsdNNANjCq9E8xj8fqpIEaLiQJTAhhBDiEifOttDu0YhwqCiOus4lsKr6NuqaXRZHJwJBEiAhhBDiEkc66n+mjI1AUXQUm4uJY5yA1AENF5IACSGEEJfw1f9MS7rQ8p6ZFAVIJ9hwIQmQEEIIcQlfB9i0xAsJUFay8c9SCD08SAIkhBBCXOJIZwIU0fm9zOSOGSBJgIYFSYCEEEKILpraPZTVtQAXL4Fld8wAFZ9potXltSQ2ETiSAAkhhBBdHD1tzP4kxjgZHeno/H5CtIOE6DA0HY50jBGhSxIgIYQQoouiKiO5yUy5+MwsRVHI6vieLIOFPkmAhBBCiC6OdHSAZSZffuL4jHFxAByslE6wUCcJkBBCCNHF4Y4C6O4SoOxxHTNAsiN0yJMESAghhOig63pnB9j0bmeAjASoqKoRr6YHNTYRWJIACSGEEB2qG9qob3VjUxWmJEZf9npafBQRDhutbi+ltc0WRCgCRRIgIYQQooNvA8SMhCicdttlr9tUhcwUY2ZIlsFCmyRAQgghRIfelr98fMtgUggd2iQBEkIIIToUdczqZF3SAt9VdorRCSat8KEtKAnQs88+S3p6OuHh4eTm5rJ169Zex7/yyitkZ2fjdDrJzs7mtddeu2zM4cOHue2224iLiyMmJob58+dTVlZm1o8ghBBiBPAtgU1P6nsG6FBlA7ouhdChyvQEaMOGDTz88MM88cQT7Nmzh8WLF7NixYoek5Xt27ezZs0a1q5dy759+1i7di2rV69mx44dnWOKi4tZtGgRmZmZbNmyhX379vHkk08SHh5u9o8jhBBimHJ7NYrPNAF01vl0Z3pyDKoCZ5td1DS2Bys8EWCmJ0DPPPMM9913H/fffz9ZWVnk5+eTmprKc8891+34/Px8li5dyrp168jMzGTdunUsWbKE/Pz8zjFPPPEEK1eu5Ic//CFXXHEFGRkZ3HzzzSQmJpr94wghhBimSs404/bqxDjtjB8V0eO4cIeNyWONDjFZBgtdpiZALpeLXbt2sWzZsou+v2zZMrZt29btNdu3b79s/PLlyzvHa5rGO++8w7Rp01i+fDmJiYnMmzeP119/vcc42tvbaWhouOhLCCGE6KqoYwfo6ckxKIrS61gphA59piZAtbW1eL1ekpKSLvp+UlIS1dXV3V5TXV3d6/iamhqampr4wQ9+wE033cTGjRu58847ueuuu/jLX/7S7T2ffvpp4uLiOr9SU1MD8NMJIYQYTor60QHmIztCh76gFEFfmknrut5rdt3beE3TALj99tv51re+xZw5c3j88ce55ZZb+NnPftbt/datW0d9fX3nV3l5+WB+HCGEEMOQrwOsuyMwLnXhTDBJgEKV3cybJyQkYLPZLpvtqampuWyWxyc5ObnX8QkJCdjtdrKzsy8ak5WVxSeffNLtPZ1OJ06nc6A/hhBCiBHAtwfQpafAd8fXJn/ybAuNbW5iwh2mxiYCz9QZoLCwMHJzc9m0adNF39+0aRMLFy7s9poFCxZcNn7jxo2d48PCwpg7dy5Hjhy5aMzRo0eZNGlSAKMXQggxUtS3uqmsbwNgWi8t8D5josJIiTM6j31LZyK0mDoDBPDII4+wdu1a8vLyWLBgAb/4xS8oKyvjgQceAODee+9l/PjxPP300wA89NBDXHPNNaxfv57bb7+dN954g82bN180u/PYY4+xZs0arrnmGq6//nref/993nrrLbZs2WL2jyOEEGIY8s3+jB8VQVxE/2ZzZoyLpaq+jYMV9cxNG2NmeMIEpidAa9as4ezZszz11FNUVVUxc+ZM3n333c7ZmrKyMlT1wkTUwoULefHFF/nOd77Dk08+yeTJk9mwYQPz5s3rHHPnnXfys5/9jKeffppvfvObTJ8+nVdeeYVFixaZ/eMIIYQYho506QDrr+yUWDYfrpFC6BBlegIE8OCDD/Lggw92+1p3szarVq1i1apVvd7za1/7Gl/72tcCEZ4QQogR7rCv/sefBEgKoUOanAUmhBBixOvPIaiX8u0FdOx0Ey6PZkpcwjySAAkhhBjRdF3vTIB6OwT1UhNGRxATbsfV5QgNETokARJCCDGinTrXSlO7B4dNIT0hqt/XKYpCdopvR2hZBgs1kgAJIYQY0Xxt7JPHRuOw+fdnMbvLyfAitEgCJIQQYkTzdYD5s/zlc2FHaDkTLNRIAiSEEGJEOzyAAmgf3xLYoaoGdF0PaFzCXJIACSGEGNGODKAF3mdKYjQOm0Jjm4dT51oDHVrAXNnaxhivl3977W6OF2+0OpwhQRIgIYQQI1ab20tpbTMAmcn+L4GF2dXOozOGaiH0Hzc/yu6IcOpsNt701HLnJ4/y979ZQMHeF9C1kdu+LwmQEEKIEet4TRNeTWdUpIOk2IEdmt11GWyo+cWba8k/txuA3NY2blBiUHSdj/UmvrrvP7nn17ls+uTf8XpcFkcafJIACSGEGLE6N0BMikFRlAHdY0ZnJ9jQKYTWNY0fv7aGH5/bC0Beaxu7IsJ5etWbvHX9c9ztHE+YrlOoenik+I/c9ptcXvrgIdpaz1kcefBIAiSEEGLEKhpEB5iP70iModIKr2sa//XqF/hFwyEAHho1h4KI8M7XJ01azHe/+D4f3PIn/jY2m1hNp8wG36v+iOUvLuZnb3yZ8+dKrQo/aCQBEkIIMWIVDaIDzCcrxbi2sr6Nc83WLiXpmsYP/nQbzzcfB+DxxMV8ael/dTs2ISGTf7hzA5vu/ojHExcxzgt1qsJPz+9j2eu38oOXbqWi4vNghh9UkgAJIYQYsQKRAMWEO5gUHwlYWwekeT089dIK/tB6EkXX+W7Kjdyz4tk+r4uMTuSeFc/xztqdrE+7i0xNpVVV+H3rCW7e9DX+6XfXcvjIG0H4CYJLEiAhhBAj0tmmds40tgNGDdBgdBZCW7QM5vW4eHLDcv7UXomq63xv4i3cvaz7mZ+e2B3hrLz2X3npr/fw8xl/xwIi8CoK73nrWP3Zd/ibX1/Ftp0/HTadY5IACSGEGJF8BdATx0QS5bQP6l6+QmgrdoR2u1tY9+JS3nTXYNN1nk7/Arff8IMB309RVRbmPcgv/vpzXpr/fVba47HpOp/RytcP/Yy7f30Fb295Ere7JYA/RfBJAiSEEGJEKhrEBoiX6jwTLMhLYO72Zv7pxWW8563Druv8aMo9rLz2XwN2/6zpt7P+ni28s/RXfDkijQhN54iqse7k69z826v43XsP0NJUE7DnBZMkQEIIIUakwewAfansFKMTrPhMM21u76Dv1x/tbfU8vOFGNmv1OHSd/MyvceOidaY8a/z4q/j26rfYeMdbfGPUHMZoOlU2hfU1n7L05Rv4n1dXU1tbZMqzzSIJkBBCiBHJ1wKfOYgWeJ+kWCfxUWF4Nb0zsTJTa0sd39ywlI/1Jpyazk9m/B3Xzn/E9OeOGp3O12//LR98cStPpixhkhcaVIX/bTzM8rdX8a8vLufEib+YHkcgSAIkhBBixPFqOkdPNwGD6wDzURQlaMtgLU01/P1Ly9hGKxGaznNzvsXCuX9v6jMvFR4xmtXL8nnj3l381+QvMUuz41IU/tReyW1b/p6Hf3s1+w68GNSY/CUJkBBCiBGnrK6FVrcXp10lLT4qIPfMDkIhdGNDBV//003sVNqJ0nR+nvs4c6+4z7Tn9cVmD+PGRev43V/v4oU5/8h1Sgy6ovCh1sCXd/0bf/1CLls++080r8eyGHsiCZAQQogR50jH8te0pBhs6sCOwLiU2a3w9fVl/O0rt7BXcROj6fzvVf/MFbO+bMqz/KWoKrmz/5of37uN1xc9wx2OJOy6zm7FxT8ceYE7fn0lr21+DFe7+cuD/SUJkBBCiBHncFXgCqB9fK3wRdWNeDU9YPcFOFdXzP2v3soB1cMoTef/Fv4bOTPuDugzAmXy5KV870ubeX/FH/hq9FSiNZ1Sm853K97npt8v4P/e+ioN9eVWhykJkBBCDDWu9kbyWtvIcI28E7qD5UgAdoC+VHpCNOEOlRaXlxNnmwN239raIr72+p0UqRpjNJ1fLf4RWdNvD9j9zZKUNItHvvAqm1Zt4tH4eSR6dc7YFPLrClj26gp+9PIdVFfvtSw+SYCEEGKI+XDnf1MQEU5gFmZEdzo7wJIH3wHmY1OVzvsFahns9On9fPXN1Ry36SR6dZ6/7n+YOuWmgNw7WKJjUvjKLb/k/Xt28P3Um5niVWhWFX7dUsyK97/ME3+4gWPH3w96XJIAhaia+hZu//43ufKJ/6XFNfSKy4QQA1d83jjI8qTDMaRqJoaLFpeHk3XGLsaZKYGbAYKuhdCDT4AqKwv4yjv3cMKmk+LVeWHpz8lIv2HQ97WKwxnF7Tf8gFe/spefZt5Pnu7Eoyi86T7DXZ8+xt/9ej479/xf0I7akAQoRP389UcpSf0z08f/lNaWWqvDEUIEUGmrsbOuR1E4fuIji6MZfo6dbkLXISE6jIRoZ0DvPSNArfDl5Z/ylfe/wikbTPDCCze9QGrq1YEI0XKKqnLNvId4/isF/CHvuyxVR6HoOp/QzNf25/OlX+fywdbv4fWYuwQsCVAI0jSdPW3bACgLd+MK0q6jQojgKPVeOGPpYMU2CyMZnsxY/vIJRCdY6YktfGXT16myKaR54fmVv2XcuLxAhTik5My4m2fWbuXtG37GGucEnJrOAdXDP5a8xK2/yWXDB9+krfWcKc+WBCgEvf3pnzgWbkwRNthUSqtLLI5ICBEorS11VHZ5Zz50/ph1wQxTRSYUQPtkJseiKlDb1E5NQ5vf1x8v3shXP/oGNTaFyV6F5299ieTkOQGPc6iZOHER3/nie3xw66s8EDuTOE2n3Abfr/4zy15czHOv38P58ycC+kxJgELQxkM/v+h/7zkW/OIxIYQ5TpRvRVculD8fcJnz6XckKzKhBd4nIsxGxthoAA76uQxWdORNvvbxI5y1KUzXVH51x6skjM0KeIxDWXzCNP7+zj+ycc0WHk9czHgvnFMVnq3fz+0ffIU5re0Be5YkQCGmuu4sex1VACR7jH0mTtTttzIkIUQAlVTtAiDV7QagzAbnz5VaGdKwouu6qUtgMLBlsAOHXua+bf+Pc6pCtmbj/+58gzFjppgSXyiIjEzgnhXP8vbanfxH+iqyNBttqsLeiMDVbEkCFGJ+98H3qbepJHg0lkXOBaDKW2VxVEKIQCk5dwSAsV4v491Gh+eBY29bGdKwcqaxnXMtblQFpiZFm/KMzkLofiZAewt/z9/s+FcaVIXZmoNffuEd4kalmRJbqLE7wrnpmn9mw1/v5qfTv0p6APfGkgQohOi6zs6GLQAstk9l9qRrADhlb0UL8K6jQghrlDRVAKDoMLbj/KTCyu1WhjSs+Op/0hKiCHfYTHmGP4ei7tz7K/624GmaVIVc3cnP736XmNjxpsQVyhRVJW/WvZy22wN2T0mAQsiHuzZyKNyDout8+drHWTjrFlRd56xdZe+xAqvDE0IEQInb+KPZoijYOj7X7K+XRodAubD8Ffj6Hx/fElhpbTNN7T3v07Z91894cM8ztKoK84ngudUbiYpONi2u4aBFDVzaIglQCHlndz4As1xOpqXNJzp6LBPcRrFkQdF7VoYmhAgAt7uFMtXo8Ky12zhnM96iD2hNQdscbrjzzQCZVf8DEB/tJDk23HheD7NAH+/4b75R+BPaVIXFShQ/WbOJiMgxpsUkLicJUIg419jALlsZAMvHr+z8fiq+TxrWnacihAiM8lPb8SgKEZrOGZuNMocDh65zXlU4VSHLYIFgxhlg3eltR+gPt63nocP/i0tRuEGNJX/NJpzhcabGIy4nCVCI+N0HP+CcXWW0V2PNjd/u/P6kyMkAVHpOWRWaECJASio+ByAdOygKHkUhUzdqHvYXf2BlaMOCx6txrKYJgCwTZ4Cg50Lo9z/+Vx49+ls8isJy22h+9MVNhDnNTcZE9yQBChHbzxpvfguVNMKcFzoXZk6YD8ApWzO6LoXQQoSykrpDAKQ7LswGzIxIAeBAzR5LYhpOTpxtxuXRiAyzMWF0hKnP6myF77IE9tafn+DbJS/jVRRutY/lB2s24nBEmhqH6JkkQCFg+4GtHHAamz99aeGjF722cNatANQ4VIpOHA56bEKIwCluLAcgLfpCF1B2wkwA9jdXWBLTcHK46sLyl6oqfYwenBnjjCT2SHUjbq/GK5se5YmTb6ApCl8IS+F7a97H7gg3NQbRO0mAQsBrn/0IXVGY0W5n1vSLTwKOH53KOLcx87PjkOwVIkQoK3WdByB9zPTO72VPug6AIsWFu73ZirCGjSPV5u0AfakJoyOIcdpxeTV+9dbf8S+VG9EVhS+Gp/Ld1e9is4eZHoPonSRAQ1xzaysFynEArk9c0u2YVM34ZS6u2RW0uIQQgaV5PZRitExPSr6y8/vjU+YSp+m4FIWjJXLszWCYvQN0V6qqkJUSy6L4n/OTeuNA23sjM/h/d7+NagvcXjZi4CQBGuL+sOk/OWNXifFqrF3+nW7HTIqYBECF62QwQxNCBFBlVQFtqoJD1xnXJQFSVJWZahQA+0/+2arwhgUzD0HtTobjR+xLNI4x+ZuYTP7xC6+hBHAfGzE48m9iiPuk6k0A5uvjiIwY1e2YrJSrAKhUm6QQWogQVVKxA4BJug27/eLzjmbFZgBwoKNIWvivsc3NqXOtgPlLYLqm8ZPXvsg79qMAXNucxjfvelmSnyEmKP82nn32WdLT0wkPDyc3N5etW7f2Ov6VV14hOzsbp9NJdnY2r732Wo9jv/71r6MoCvn5+YEO23L7j+1hv7MFgLtz/6HHcYs6CqErwhROVMkskBChqLT2AAAZjsuXZ3LGLwBgf1ttUGMaTo6eNmZ/kmPDGRVpXv2Nrmn812ur+HnDQQDmnJnExzXfkA+nQ5DpCdCGDRt4+OGHeeKJJ9izZw+LFy9mxYoVlJWVdTt++/btrFmzhrVr17Jv3z7Wrl3L6tWr2bFjx2VjX3/9dXbs2MG4cePM/jEs8dIn/45HUZjmUlkw57YexyUnTiXRY+wSu/3AW8EKTwgRQMUNxlJJRtSEy16bOeVmAE7YdOrru3/vFL3r2gFmFl3TWP+n23m+6RgAj41dxGfnHqShzUPF+VbTnisGxvQE6JlnnuG+++7j/vvvJysri/z8fFJTU3nuuee6HZ+fn8/SpUtZt24dmZmZrFu3jiVLllw2w1NRUcE3vvENfv/73+NwOMz+MYLO5Xbxuddoa7921OI+x6d6jRqBo1WfmxqXEMIcJW11AEyOz7zstdFjJpPqNf75oJwMPyCdHWAp5iRAmtfD915aye9bTwDwZMoS7l35HFMSjed1tyO0sJapCZDL5WLXrl0sW7bsou8vW7aMbdu2dXvN9u3bLxu/fPnyi8ZrmsbatWt57LHHmDFjRp9xtLe309DQcNHXUPfS5p9Q5VCI1DTuXf5kn+MnOlMBqGiTQxOFCDW6plGCC4D0lLxux8wMM86JKpQjMQbEzBZ4r8fFdzfcxMvtFSi6zvcmrGT1MuNDe087QgvrmZoA1dbW4vV6SUpKuuj7SUlJVFdXd3tNdXV1n+PXr1+P3W7nm9/8Zr/iePrpp4mLi+v8Sk1N9fMnCb4/l70MwFXeREbFJvUxGqYnXQFApSq/ZEKEmrNnj9CoKqi6Tlrqom7HzIrPAqCw/ngwQxsWdF3nsEkt8B53G+teXMob7tPYdJ2n0+7ijiXrO1/vbkdoMTQEpQhaUS7ecVPX9cu+19/xu3bt4r//+7954YUXer1HV+vWraO+vr7zq7y83M+fILiOlx9ij9P4tHJHzt/065qFM4wagVMOncra7pNLIcTQVFxuNIZM0JQeD8XMSb0OgEJvo5wM76eq+jYa2zzYVYXJY6P7vqCf3O3N/NOLN/Ketw67rvMfU77Ezdc9ddEYmQEaukxNgBISErDZbJfN9tTU1Fw2y+OTnJzc6/itW7dSU1PDxIkTsdvt2O12Tp48yaOPPkpaWlq393Q6ncTGxl70NZT9/s//jltRyHDBknlf6tc1aeNnM8aroSkK2/ZLjYAQoaSkZj8AGfael2cyp6zAruvUqQqVVQXBCm1Y8G2AOHlsNGH2wPzZa2+r51sbbmSTVo9D1/mvzK+ydNH/u2xcVkcCVHG+lfMtroA8WwSGqQlQWFgYubm5bNq06aLvb9q0iYULF3Z7zYIFCy4bv3Hjxs7xa9euZf/+/ezdu7fza9y4cTz22GN88EHon5aseb3saN8LwKLoef2+TlFVJnqMw/2KKrqvrxJCDE0l9UbtXnpUco9jnOFxTO84Gb6w+L2gxDVcBHoDxNaWOr65YSl/0Ztwajo/nvEA181/tNuxseEOUscY780yCzS0mL4f9yOPPMLatWvJy8tjwYIF/OIXv6CsrIwHHngAgHvvvZfx48fz9NNPA/DQQw9xzTXXsH79em6//XbeeOMNNm/ezCeffAJAfHw88fHxFz3D4XCQnJzM9OnTCXWv/eWXlIcphGs69y79rl/XpoaNYy+lnGqRGgEhQklJaw0oMHn0tF7H5USO42BbOYWnd3NTkGIbDooC2ALf0lTDP/xpJZ8r7URoOj+Z8zBXXXF/r9fMSImjvK6VQ1UNLJySMOgYRGCYXgO0Zs0a8vPzeeqpp5gzZw4ff/wx7777LpMmGcc3lJWVUVVV1Tl+4cKFvPjiizz//PPMmjWLF154gQ0bNjBvXv9nQ0LZxuO/BSDPPZqkhIl+XTstYQ4AVcr5gMclhDBPidYGQEZSbq/jcsYav+OFzadMj2k48XWAZQ2yBb6p6TQP/GkFnyvtRGk6P7vyn/pMfgCypQ5oSArKiWwPPvggDz74YLevbdmy5bLvrVq1ilWrVvX7/idOnBhgZENLRc1JdjnOAworMtf6ff38rJvgk9coD9M423ie+Jjuj84QQgwd9fVl1NqMho70id13gPnkZCyD8rc4rLfjdrfgcEQGI8SQ5vJoFJ9pAmD6IDrAYrwaD71zDwdULzGazs+v+mdyZtzdr2t9hdCyF9DQIgeTDCG/3fQU7apCqkvnlqvv8/v66enzifFquBWFbXvfNSFCIUSglZYZHWBJXp3omJRex05KXUSMptOmKhwv2dTrWGEoPtOER9OJCbczLi58QPeI9XqJ93o5oHoZpen8csH3+538wIUZoONnmmhzewcUgwg8SYCGCF3X2d5i7OK8MHwOqs3m9z0UVWWSxzjj5mBZ7+etCSGGhpLTewDIsPU9m6Pa7MxUjXGFJz4yNa7housGiP3dOqUrt7uZ0V6NE2EOxnh1/m/xf5CdeYdf90iODWd0pAOvpneeSSasJwnQEPHB9j9QEgYOXWftku8M+D4T7EYXyanmI4EKTQhhopJzRtNCRkTfG54C5MSmA1B49qBpMQ0ng90Acd/hVzgZ5iDGq/Gzhd9n2pQVft9DURRmjDP2d5I6oKFDEqAh4u2D/wvAla4YJo27/Cyg/po6ZiYAlZwNSFxCCHMVtxj7nmWMmtyv8TkpVwFQ2FZjWkzDyZFBtsDvPfUpAJPdLib1UaPVm85CaNkResiQBGgIqD1fyU77GQBuTFs9qHvNnbYUgDKHl6YWOX1YiKGu1NsMQEbinH6Nz5lyKwAlqkZTY1Ufo4WvBX6gHWC7G0sBUPXBxSGF0EOPJEBDwG8++HdaVJUUt86qG74xqHvNnn4DkZpGu6qwrTD0N4YUYjhraamlsuMva0Y/ZxfiE6Yx3gu6onDw2Ftmhhfyzre4qG4wthiYluR/AtTWeo79irF7c5Xd/7rMrnxngh2uakDTBplNiYCQBGgI+LTeKFie78jGbncM6l6qzc4kt3GPwlIpkhRiKDtR9gm6ojBK0xkzZkq/r5sZNhqAwo7lGdE93w7Q40dFEBPu/3trYdGruBWFeI+XKvvgdo1JT4jCaVdpcXk5cbZ5UPcSgSEJkMW27n6To04Nu65zz7WXnyMzEBNsYwEoazgckPsJIcxRUr0LgAzF6dd1OaONOsH952XX994MdgPEgpMfAjDB44EBdJB1ZbepZMrJ8EOKJEAWe3X3jwGY3R7J9LT+1QD0JSMuG4Aq/UxA7ieEMEdJndGtmRHu3/EIs1KvAaDQUy8nw/fCdwjqQAugd54/CoBND8ySlW8ZTDrBhgZJgCzU2HyOz9VKAK4bf3vA7ps7+XoAysLctLnk9GEhhqqS5goAMmLT/Louc8pKbLpOrU3h9Ol9JkQ2PBR17gHkfwu8q72R/bpRP3R6APuydUcKoYcWSYAs9IlamjMAACAASURBVNv3v0+DTWWsR+OvlnZ/kvBA5M1cjlPTaVZVPj+4JWD3FUIEVonb+AM9eewsv66LiBzDNDkZvleapnO0yyaI/iosepV2VSHeq1PhCMypUdIKP7RIAmShj88aRcpXKVNwOge2RXt3HI4IJnqMf7V7izcH7L5CiMBxtzdTrhrLVxkTFvp9fU6EselpYfXOgMY1XJw610qzy0uYTSU9Icrv6wtOGO+duY64Qdf/+Bi7UcOZxnZqGtsCck8xcJIAWaTg0GYOOj0ous7dCx4L+P0nKPEAnDx3IOD3FkIMXtmpbXgUhUhNJylptt/Xz+yYNdrfVB7o0IYFX/3PlMRo7Db//9TtPF8EwBXxMwIWU2SYnYyOZEzqgKwnCZBFXvrsGQBy2p3kZg18d9GepMdOB6BSqw74vYUQg1dSZczcZOBAUf1/K56VZmx6ekhvw+OW2YRLddb/DKADzN3ezD7N2Eh2TvqygMaV7TsSQ5bBLCcJkAXa2pr4jJMALE70/1yZ/pidZnSJlDvacbs9pjxDCDFwJWeNbSoynKMHdH162vVEaTqtqkLxiQ8DGdqwcGQQ9T8Hj75Om6owWtNJ7+i4CxQphB46JAGywB83r+ecTWW0R+PLyx835RkLclZi13XqbSq7j+0w5RlCiIErbiwDID1m4oCuN06GjwCgUBKgywzmENSdpcYu+nn2UQOanetN547QkgBZThIgC3xY+S4Ac/VJREdGm/KMiIhRpLqNwr09R9435RlCiIErdZ8HYHLCzAHfIyd6EgAHaqXWr6s2t5cTtcZuywOZASo4Z9T/5Cb4153XH75OsNKzzTS3y+y8lSQBCrJDx7exP6wdgDvyvmXqsyZgTK2X1Mk+IUIMJV6Pi1K8AGSMmzfg+8xMmQvA/rbTAYlruDh2uglNh9GRDsbG+LfLttvdwh6tBYC8KTcHPLaEaCdJsU50/UKhtrCGJEBB9odPfoiuKGS32Vk8Z6mpz0qLNs4WqvRUmvocIYR/Kqt20a4qOHSd8ePmDvg+s6bcAkCx4qWlqSZQ4YW8oi7LX4qfLeyHjrxJq6oQp+lMzVhuRniyI/QQIQlQEHnc7WzzHgNgwegbTH/erIlXA3DK3iqnDwsxhJRWfgZAmm7D7hj4HmBjE2eQ7NXRFIWDx98OVHghz1cAPZAjMAo66n9y7XGotsBsgHipGR2dYFIIbS1JgILo5Y/+kzN2lVivxpeXrzP9eVfPuhVF1zlrVyks2Wv684QQ/VNy5iAAGY64Qd8rxzEKgMLyTwZ9r+GiaBCHoBbUGd15efEDr83qi+wIPTRIAhREG0++DkCuZxwJcf4dfjgQMTGJTOiosSs4JNvlCzFUlDSeACAjavyg75Uz2tjzq7Dj4E5xIQGa7mcHmMfdxh6tCYC5kwNf/+PjWwIrqm7E7ZXDbK0iCVCQnDi1jz1hRmHdzbMfDNpzUzXjE2Zx7e6gPVMI0bvitjoAMuKzBn2vnAmLASjs6Cob6Wqb2qltakdRYFqSf122RcfeollViNF0pk6+yaQIYeKYSKKddlwejZIzzaY9R/ROEqAg+c2f/w2vojCtXWXZVXcE7bmTItMBqHSXBe2ZQoie6ZpGKS4AMgZRAO2TPWUlqq5z2qZQc1ra4X31P5PGRBIZ5l8NT0FJR/2PLRabPSzgsfmoqtK5PHeoqt6054jeSQIUBJrXw9b2QwBcFXW1310Jg5E93mixrbA1o+tSCC2E1WprD9OoKqi6Tlrq4I/BiYxOZIpuA6Cw+J1B3y/UHa4a+AaIBXVGbVZeAM//6klnIXSF1AFZRRKgIHjr42epdihEaRr3LH0iqM9eNPs2AKodKsdOHQvqs4UQlyvuKFZO1RTCnP4X6XYnJzwJgMIqORl+oB1gXo+LXV7j2rzJ5hxR1FVnK7wUQltGEqAgeOf4HwG40jWWCYmDL3r0R8KYSaS4jZmfzw68FdRnCyEuV3JmPwDp9sAkPwA5CTkAFHYUV49kRQM8A+zI8XdpUhWiNZ3Mjv2VzJTd5UwwmZ23hiRAJquuOUaBw/iFvHH6fZbEkKoZhYDHTsunQyGsVlJfCkBGVErA7pmTfiMAB/U2vB5XwO4baryaztHTvlPg/VsCKygxjii6whZtav2Pz9SkaOyqQn2rm8r6NtOfJy4nCZDJfv3hU7gVhYx2hduv+bIlMUwMN84Lqmw/acnzhRAXlLQaOzZP7mhfD4TJaUuI0HSaVYXSk1sCdt9Qc+JsM+0ejXCHysQxkX5du7PjPLW5Y8yv/wFw2m1MSTQ+nMqO0NaQBMhEuqbxl+Y9AOSGz8WmBq/4uauslFwAKtRGS54vhLigRDM+7WckXxGwe9rsYcxQjB2lC0s3Bey+oaaz/icpxq/3W83rYbfXSELy0s1rf7/UhWUw6QSzgiRAJtr82f9R7lAI13T+asl3LItjYY6xnl3pgJOnpR1eCKvUnz/BWZvxhzl94uKA3jsnZiIAhbWFAb1vKCkaYAH0seL3aVAVIjWdrGm3mhFat3ydYDIDZA1JgEz02qHfADCnfRRTx6dbFseE5GzGejR0RWH7fimEFsIqJWVGB1iyVycqOjmg985JygOgsLUqoPcNJUUDbIHfWWyco3aFGjWos9n85esEkzPBrCEJkEnOnSvjc9s5AK5Nv8fiaGCi11gPP1r1mcWRCDFylZw2lsQzbP7Vp/RHzpSVABxTvLS21AX8/qHgyOmBdYAVdMya5Y0Z/M7c/vAtgVWcb6W+xR3UZwtJgEzzwqanaFcVUl06d1//N1aHQ6ozFYBTraUWRyLEyFVy/jgAGRFJAb93cvIcEr06XkXh8LGRdzJ8c7uHk2eN44b8WQLTvB52eYwanLz0ZabE1pO4CAcTRkcAsh+QFSQBMoGuafy5fgcAufbZOP3cjt0M08bOAaBKlWI7IaxS3FINQPqoyabcf2bH6fKFp7aacv+hzNf+PjbGSXy0s9/XFZdu5ryqEKHpzJgevGOKfC4sg8l7c7BJAmSCbXteojQMwjSdVdcEd+fnniyYYZxsXO7QqTlXa3E0QoxMpV5jhmJyUuA6wLrKGTUVgP3niky5/1A20A0Qdx436iLnqJE4HIFfmuxLZyG0zAAFnSRAJnh5788BmN0ew+zJ2RZHY5icegWjvBpeReHTvVIILUSwtbTUUmkc2UVGAM4A686sCcZ9D7hG3snwRwaYABV07MydF8B9mfzhqwOSTrDgkwQowJoaT7NdNTY6WzBulcXRXKCoKpM8RnfD4YpPLI5GiJGntOxjAEZrOqPHmLMElj3lZhRdp9IGtbUjaxbIdwjqdD86wHRNY5fHaFbJm7TUlLj6MqMjATpe00Sb22tJDCOVJEAB9rvN36dFVRnn0vnSsn+wOpyLpDqMrfdPNR+3OBIhRp6Sqt0AZCh9t1m3ujzd/nNfomNSmKwZb+sHjo+ck+F1XR9QB1hJ6YfUqcZebTMz7zQrvF6lxIUzKtKBR9M5XtNkSQwjlSRAAba51viUN0fJIirc/PNk/DElYTYAlco5iyMRYuQpPXcEgIzwhD7HVp5vp6n4UVxn/V8qy4lIBGB/5Q6/rw1VNY3tnG9xY1OVzuMl+qOgo/5nthpBmDNwh9P6Q1EUKYS2iCRAAbTn4FscCdOw6zp3zP+21eFcZl7mcgDKwjTqm+RYDCGCqbi5EoCMuLQ+x757sA7dNZb2s9fj9vp3UvjM+JnAyDoZ3rf8lZ4QRbjD1u/rCs7sBSA3bpopcfXXDKkDsoQkQAH0h89/DEBOayTzZ+RaHM3lZkxeRLRXw60ofLpv5EyPCzEUlLiNDx0ZY2f1OXZXWccHFG8UBWX+fViZNekGAA5qLWje/i+fhbIjAzgCQ9c0drqMDSPnpllT/+Nz4UwwSYCCKSgJ0LPPPkt6ejrh4eHk5uaydWvve1S88sorZGdn43Q6yc7O5rXXXut8ze128+1vf5ucnByioqIYN24c9957L5WVlWb/GL1qbanjU70CgLmJt6Io1hx82hujENpYljtw8i8WRyPEyOFub6Zc1QDImLCw17Euj8b+iubO/73lqH8dXVMylhGu6TSqCic6Cq+HO18LfJYfCdCJso85a1MI03VyLKr/8fG1wh+uakDT/JvxEwNnegK0YcMGHn74YZ544gn27NnD4sWLWbFiBWVl3R/KuX37dtasWcPatWvZt28fa9euZfXq1ezYYaxnt7S0sHv3bp588kl2797Nq6++ytGjR7ntttvM/lF6teGjp2m0qSS6Ne5Z9oilsfRmgs3Ygba86ajFkQgxcpw89SleRSFK00lK7H0GaP+p87R5NHyfoT48ch63V+v3s+yOcLIVYyPAwtKNA445lFw4BLX/HWAFR98AYBbhOMPjTImrvzISogizqzS7vJTVtVgay0hiegL0zDPPcN9993H//feTlZVFfn4+qampPPfcc92Oz8/PZ+nSpaxbt47MzEzWrVvHkiVLyM/PByAuLo5NmzaxevVqpk+fzvz58/nxj3/Mrl27ekyqguGDqs0AzNYmMyYmyrI4+jJljFEfUIlshihEsJRUfg5ABg4Utfe33c9KzgKwLDuJMVFhnGtxs6PEv7O9cqKMo28KO/a4Gc7cXo3jNf53gO2sMbry5sZNNSUuf9htamfssgwWPKYmQC6Xi127drFs2cXnqyxbtoxt27Z1e8327dsvG798+fIexwPU19ejKAqjRo3q9vX29nYaGhou+gqkomMfcSDMg6rrrMx9NKD3DrS8qUZ9QLnDQ3Nrq8XRCDEylNQZe/KkO8f0OXZHqZHsXD0lgeUzjBnbdwr9O+F9ZtKVABS2WFsaEAyltc24vTrRTjvjR0X06xpd09jlMhLNvLQlZobXb52F0FXSCRYspiZAtbW1eL1ekpIuPvgvKSmJ6urqbq+prq72a3xbWxuPP/44X/rSl4iN7X768+mnnyYuLq7zKzU1dQA/Tc9+u+0/AZjR5mTJldcE9N6BNmf6EsI1nVZV5bMDm60OR4gRoaSxHICMmIm9jnN5NApOGNtUzM+IZ2WOsXfXBwer8fixDDar42T4o4qHttbhve2FrwNsWlI0qtq/2svyU9uosSk4dJ1ZmV8wM7x+u9AKLzNAwRKUIuhLC4J1Xe+1SLi/491uN1/84hfRNI1nn322x/utW7eO+vr6zq/y8nI/f4Keudub+dh7AoArRi0bksXPXdkdTia5jTbR/aUfWhyNECNDidsoZJ48dmav4worztPq9jImKoypidEsyIhndKSDumZX58xQf6QkX0m8V8ejKBQVvzeo2Ie6ziMwUvyp/3kdgBychEeMNiUuf2X7zgSTBChoTE2AEhISsNlsl83e1NTUXDbL45OcnNyv8W63m9WrV1NaWsqmTZt6nP0BcDqdxMbGXvQVKK9uWc95m0q8R+PLy4be3j/dmaCOBeBk/WGLIxFi+PN6XJzAOOIgY9y8Xsd+1lHrMy99DIqiYLepLJ+RDPi3DKaoKjl2432usGx4d3wO5Aywnad3AZAXN8WUmAYiMzkGRTE2dTzT2G51OCOCqQlQWFgYubm5bNq06aLvb9q0iYULu28FXbBgwWXjN27ceNF4X/Jz7NgxNm/eTHx8fOCD76e3y4z9dGa5J5IypvsapKEmIy4TgCqtxuJIhBj+Kqt20a4a7dbjx13V61hfAfT8jAvvaSt8y2AH/FsGyxllnDdWWDe8zwS7cAp8/z7Y6ppGQfsZAPImXm9aXP6KctpJjzcaaORk+OAwfQnskUce4Ze//CW/+tWvOHz4MN/61rcoKyvjgQceAODee+9l3bp1neMfeughNm7cyPr16ykqKmL9+vVs3ryZhx9+GACPx8OqVasoKCjg97//PV6vl+rqaqqrq3G5XGb/OBcpLfuMfQ4jU78h5xtBffZgXJFh/NKXOVy43CNjozQhrFJSsR2ANN2Gzd7z8Thur8auk0a9zryMC8XSCyfHMyrSwdlmF5/7sQyWM/5qAApd/nWQhZKGNjcV541mjulJ/ZsBqqj8nGqbgl3XmZ01dA6sBjkZPthMT4DWrFlDfn4+Tz31FHPmzOHjjz/m3XffZdKkSQCUlZVRVXVhanfhwoW8+OKLPP/888yaNYsXXniBDRs2MG+eMXV86tQp3nzzTU6dOsWcOXNISUnp/OqtU8wMv/nLenRFIavVxi3zVwT12YMxL+cmHLpOk03l80NbrA5HiGGtpPYgABmO3veaKayop8XlZXSkg2mJF/6YO2wqy7L97wabMeVmAE7ZoK5ueB6A7Fv+GhcXTlyko1/X7DzyKgAzCSMysu9z2YLpwo7Q0gkWDEEpgn7wwQc5ceIE7e3t7Nq1i2uuudAptWXLFl544YWLxq9atYqioiJcLheHDx/mrrvu6nwtLS0NXde7/bruuuuC8eMA4HG3scVlbCY4O+o67LbQOVUkLCyKSW4j3j3HpBNMCDOVNJwEICN6Qq/jfMtfV6WPuaybqWs3mLefOwXHxqWS7jXuc+DY8Dz6pmgAR2AU+Op/YjJMiWkwfDtCyxJYcITOX+0h5p1P8qm1q8R5Nb5447q+LxhiJmBMsZ88X2hxJEIMbyXtRmKTEZ/V6zjfZodd6398rp6SQFyEg9omP5fBOk6eL6z8rN/XhJKijkTBnx2gd7UZtY95E68zI6RB8bXCl9Y20+KS8gSzSQI0QG8UG9Oos9pTmJzSfUfbUJYea5x+XOn1b4M1IUT/6ZpGCW4AMlLm9jjO7dUoONFzAtR1GexdP5bBcsbMAKCwoaTf14QS3xJYVkr/ZoAqKwuosIFN17kia7WZoQ3I2BgnY2Oc6DocrvLvEFzhP0mABqCqupDdduO8lkXT/tbiaAZm9qTFAJQ72vF4vBZHI8TwdObMIZpUBVXXmZR6dY/jDlTU0+zyMirS0WMx78pZxjLYewf6vwyWk2Y0PBRqzeha/zvIQoGu636fAl9QZHxwnaE7iIxONC22wbiwI7Qsg5lNEqAB+PWf/w2vojCtTeWua4bGLqL+WjD7Vmy6znmbyr7jO60OR4hhqfjUJwBM1BTCnD3/kfZtcnhV2uX1Pz5XT04gNtxObVM7O0/0bxlsWvpywnSdBlWhrPxTP6Mf2irOt9LY7sFhU8hIiO7XNQWnjTPZcmPTzQxtUHzLYIekENp0kgD5SfN6+KjlAAAznQsJd9gsjmhgIiNGkeo23mgLit63OBohhqeSGuMw0nR77zUqvgLoed0sf/mE2VWWZhubIvZ3GczhjCJLN1rv95d80K9rQkVRxxLR5LHRhNn796esoPU0AHkTrjUtrsGaITtCB40kQH76aMdzVNkVor0aX7jucavDGZQJGBs3lpzda3EkQgxPpfWlAGREpfQ4xuPtev5X74el3jzLSID8Wgbr6D47cCa4v+ctLbXk/DqHnF/n0NJSG/D7Hznt3w7Q1dV7KbeBqutcmT306n98fK3wRdWNfm18KfwnCZCfXj78RwBy2sYyK22SxdEMTlqUsVNspafC4kiEGJ6K24wdhyePmd7jmIOVDTS1e4iLcJDVRzfToiljiQm3c6axvbNoui85iVcAUNg8vH7PL7TA968DrKDoFQCydDvRMT0npFabNCaSqDAb7R6Nktpmq8MZ1iQB8sPZs8f43GZMS85P/4q1wQTAzNQFAFTYW9D1/n2aFEL0X4neBkBG8pU9jvEtf83tpf7Hx1gGM7rB3jtQ3etYn5yMmwAoUty42odPZ5GvBT6znx1gBVU7AMiLTjMrpIBQVYWsFNkROhgkAfLDbz/6Hh5FIaNNYfUNX7Y6nEFbmHMbiq5zxq5yqFT2AxIikM6fK6WuI6FJT13c4zhfAXRfy18+N+f4usGq0PqxDDZh/DxGazpuReHI8eFR79fu8XbOjvR3Cayg1aibmpt6TR8jrSc7QgeHJED9pGsaG+v3AJBtyyXaabc4osEbPSqF8R17bX1+cHjuFCuEVUrKtgKQ7NV7bLn2ajo7S3ve/6c7i6YmEOO0c7qhnV1l5/ocr6gqM21Gl9T+sj/36xlD3fGaJryaTlyEg+TY8D7Hn6k5yEkbKLrOFVl3ByHCwZFW+OCQBKifPt39POUOiNA0blsc2sXPXaXqxi/a8dpdFkcixPBSUmMUHU+2RfU45lBlA43tHmLC7Z3LHn1x2m2dy2Dv7O9fN1hOrO9k+MP9Gj/Udd3/R1F6XzYEKDj8MgCZup3YuFRTYwuE7JQLnWBSnmAeSYD6acP+FwCY2Tqa+dOmWRtMAE2MSAOg0lVubSBCDDMl54sBSI/seaf4zvb39DHY+qj/6Wqln8tgs8Yb9X4H2gPfjWUFXwF0f5e/dlYZR4HkRYdG48rUpGhsqsK5FjdV9W1WhzNsSQLUD/X1ZWxXjKnm3HF/1a9PHKEiO2UeAKdszfJJQ4gAKmkxipQz4ib3OOZCAtS/5S+fRVMTiO5YBtvdj2WwmVNvAeCkDerPn/DrWUPRhQSonx1gLZUA5I3veTfuoSTcYWNqorFsKYXQ5pEEqB/+8NH3aVcVJrbDF5fcZ3U4AbVo9u0AVDsUSiqPWxyNEMNHidco0p2cdEW3r3s1nc97Of+rN+EOGzdmGXVF7/RjU8S4UWlM6jjx5sCxt/161lB04RDUvmeAamuLKLXpKLpO7hDe/+dSvh2hD0oCZBpJgPqgaxrvnzWmT7PIIT6m74K7UJKYkEay29hs67PC0H9jFGIoaGmqocpmzBRnTOy+A+xwVQONbR5inPbOrh9/dC6DFVb3axlsptM4GX5/xXa/nzWUnGt2UdPYDvQvASo49BIA03QbcaPSzAwtoLI7C6GlE8wskgD1YfeBlyhx6Dg1nZuu+ierwzFFqmZMtR49LWeCCREIpeVGB9gYTWfU6O7Pnerc/8fP+h+fa6aNJdppp7qhjT3l5/scnzMmC4DChmK/nzWU+Ja/UsdE9Ksbt8BX/xM10dS4Ai1bOsFMJwlQH/6w++cAzGiJ5oZZsy2Oxhyp4UZXREXbCWsDEWKYKKneDUCG0vOM8Wcl/u3/c6lwh40lHctg/TkbbNZE42T4A96mkD4Zvqi6YwPEftb/7Go+BUDeuIWmxWQG3xJYeV0r9a1ui6MZniQB6kVzUzVb9RoAZo29q89dWkNVZtJcACpV+aQhRCCU1B0BICM8odvXvZrO56UDK4Du6sIyWN/dYNOn3IRD1zmnKpyq2DHgZ1rtiB8dYHV1xzluM/5/CaX6H4BRkWGMHxUBGMulIvAkAerFS3/+d1pVlXEunS/e+PdWh2Oaq2cZHSKnHFBxptLiaIQIfcXNxoxMRlz3y19F1Q00tHmIdto7N70biGunjSUqzEZlfRt7T/W+DBbmjCFTdwBQWBK6O0If9qMDbFdH/c8UTWX0mJ678YaqCztCSwJkBkmAevH26b8AkOWZzvgxPW9mFuompswg3qOhKwqf7n/L6nCECHmlHuMPVkZi98vmvuWvvLTR2G0Dfxs2lsGMfYbe7cemiDlR4wEorNkz4GdaSdN0jnbZBLEvBZXbAMiLHG9qXGbp3BFaEiBTSALUg4NFb3LUoWHXda6/4lGrwzHdRG8kAEcqtlkciRChzdXeSLlqLLtkTOi+7mRHRwG0v+3v3VmZkwwYh6P2tZfXzLFzAChsOjXo51qhrK6FVreXMLtKWnxkn+MLmo0NXvPGLTA7NFP46oCkENockgD14Hef/xSAGS0RrJw73+JozJcaZnxCOtVaYnEkQoS2k+Wf4lUUojSdxLEzL3td0/QuB6AOPgG6bnoikWE2Ks63srePbrBZGcsBOKy4cLc3D/rZwebrAJuWFN3nzNn5c6UcVY1i77ysNabHZgbfEtix0420e7wWRzP8SALUjbbWc/zFY3xCyo67GccgpqhDxbSxxmZtlWrf7bRCiJ6VVBnbSUzGgaJe/t5RVN1IfaubqDAbMwdR/+MT7rBxQ6bRDfbegepex05MvZpYTcelKBwt/WDQzw42XwfY9KR+1P8cNup/MrwK8QmheXzR+FERxEU48Gg6x043WR3OsDP8/7IPwOsfr6fRppLk1lh948NWhxMU87NXAHDKoXOmfnicFySEFUrOFgGQ7ux+dmdHR/dXXtqYQdX/dHVzRzfYO/urel0GU1SVHNWoZyw8EXonw/s6wLJS+lH/U/EpAHmR40yNyUyKolxYBpM6oICTBKgbb5Qbn4wyXRlMSRplcTTBMW1SHnFeDY+isG3vO1aHI0TIKu2or8mI6X7jvc7zvwa4/093rpueSITDWAbbf6r3nYNzYjMAKKw7FLDnB8sRfwqgm04CMDdE6398ZsiGiKaRBOgSxSUfccDhQdV1rp7xkNXhBI2iqkzyOAE4dOoTi6MRInQVu41l5Mk91P98HsD6H5+IMBs39HNTxJxxVwFQ2HYmYM8PhlaXl9KzRt1SXy3w9fVlHFGMmpm8rNDa/+dS2dIJZhpJgC7x223PAJDd4uSOBddbHE1wTbAb0+inmo9ZHIkQocnrcXGi4w9vxvh5l71+tKaRcy1uIsNs5IyPC+izO5fBCntfBps59VYASm06DfXlAY3BTMdqGtF1iI8KY2yMs9exew6/jK4opHkhYWxWkCI0R9cjMfpz5pvoP0mAunC1N/KhqxSA6VE3EhFmszii4JoSnwNAJXUWRyJEaKqs2olLUQjTdcalzL3s9c+KjeWv3EmjA95ccX3HMtipc60UVvS8DDZmzBQmdDQUHTweOsvdRVUdGyD2o/5nZ/nHAORGpJgaUzBMHhtNmF2lqd1D+bkWq8MZViQB6uLdT3/EeZtKvEfjzusesTqcoLtqmtEiW+bQaGyWjgMh/FVcYRy8ma7bsNnDLns9kO3vl4oIs3F95ljAmAXqTU6YUX9U2FEoHAp8LfD96QDrrP9JCf0tTBw2lelJRtInO0IHliRAXbxa8jYAmW2pzJ6UZHE0wZczbTFRmoZLVfh0/3tWhyNEyCk5cxCADMflzRO63nX/H40GVgAAIABJREFUn8AVQHflOxvs3T6WwXLGZAJQeD50Toa/cAhq7zNAjQ0VFCkeAPKyVpkeVzDIjtDmkASoQ3n5dvY4XABcNfXvLI7GGqrNziS3cVbQgRN/sTgaIUJPSWMZAOnREy577VhNE3XNLiIcNnLGm9NdekNmIuEOlfK61l5nC3ImXgtAoachJE6G13W9cwaoryWwPYf/hKYopHohKWlWMMIzXbZ0gplCEqAOv/vkPwDIarHzhcUrLY7GOhNsxsxXWWORxZEIEXpK2o0an8nxlxfe+trf89JGE2Y35603MszO9dONbrDelsEyJ6/AruuctSlUVe82JZZAOtPUTl2zC0WBqYm9J0AF5VsAmBuRHITIgsO3F9DByt63OBD+kQQI8Ljb2NhyBIApYYuJi3BYHJF1MkbNAKCS0GqRFcJquqZRghuAjI5W86469/9JN2f5y6c/y2DhEaOZptsB2H/8XVPjCQTf/j/p8VF9NqcUNJ4AIC/58n8HoSozJRZFgdMN7dQ2tVsdzrAhCRDw4Y7/odauMsqrcevix6wOx1J5U28AoMzhodUlv2hC9FfNmQM0qwo2XWfShKsvek3XdXaUmFcA3dUNmYk47Sonz7b0vgzWsUPygdNDfwaovxsgNjdVc0gxktC86XeZHlewRDvtpMUbO3hLHVDgSAIEvHzkTwBktiQzf+rla/cjSW7WUpyaTquq8lnhZqvDESJkFJcbG4imaioOZ9RFrx2vaeJss4twh8qsCebuLh/lvLAM1tumiDljjfqYwuahvxfQYV8LfB8bIO459DJeRWG8F1LG5QYjtKCROqDAG/EJUHX1XnbajL0VZk+6D0VRLI7IWnaHkzS3McW8v/hDi6MRInSUnikEIMNx+SzFZx3dX7mTzKv/6WrlrL6XwXLSlwFwSG/H7R7a+8scOd1xCGofM0AF5UbzRl748OvilTPBAm/EJ0B/2PoDNEVhWqvK6uuGz5TpYIxXEwA4UX/Q4kiECB0l9cYmqhmRl2++56v/mZ9u7vKXzw2ZiYTZVU6cbelxxiBt4jXEaDptqkJxydCd7fV4NY52nITe1yGoBQ0lAOQlDa/ZH7gwAySF0IEzohMgzevhvYYDAGQo80iMCbc4oqEhPXY6AFVajcWRCBE6ittqAcgYM/2i7xv1P74DUIOTAEU77Vw3zdgUsadlMNVmZ4YaCcD+kx8FJa6BOHG2BZdHIzLMRuroyB7HtbTUclAxtjKZm/mFYIUXNL69gEpqm2lxeSyOZngY0QnQp3t+SbVdIdqrsWzByC5+7mpO+nUAnHS4cLvlF02I/ijV2wDISLl49qH4TDO1TS6cdpXZqYE9/6s3N3cug1X3vAwWkwbAgbMHghWW33wbIE5NikFVey5R2HvoJTyKQopXZ/z44dMB5pMYE05CtBNdv7ArthicEZ0AvXrYKH7Oak7ghplTLI5m6FiQsxK7rtNkUykokpPhhejLubpi6jr+OKdPvOai13zLX1dOHI3THrzzBZdkJRFmVymtbe7xD2ZOSsfJ8K1Dd7bX1wGW1Vf9T9kWAPKciWaHZBk5GT6wRnQCtFM1frGyU76MrZdPFiONMzyaSW7jP409RzdaHI0QQ19JRwdYilcnMjLhotc663+CtPzlE+20c20fy2A5U28BoFjVaGrs/fwwq/g6wPoqgN7VYBzrkZd0pekxWWWGdIIFVFASoGeffZb09HTCw8PJzc1l69atvY5/5ZVXyM7Oxul0kp2dzWuvvXbR67qu8y//8i+MGzeOiIgIrrvuOg4e9L9g16MoZLQprLnhHr+vHe4mMBqA0nP7LY5EiKGv5PReADJsF7e/B+P8r97c3LEp4js9dIMlJGQyzgu6onBoiJ4M7+sA660FvrWljv0Y+5bNnX5nUOKywoUdoSUBCgTTE6ANGzbw8MMP88QTT7Bnzx4WL17MihUrKCsr63b89u3bWbNmDWvXrmXfvn2sXbuW1atXs2PHjs4xP/zhD3nmmWf4yU9+ws6dO0lOTmbp0qU0Nvq/LpquXUHqmJ4L60aqtJipAFR6h+anQiGGkpJ6Y/YhI/Li4xdKaps509hOmF1ldqq5+/90Z0mW0Q1WcqaZI6e7f3+cGWbEtf/U0Fvubmr3UF7XCvR+COr+oj/hURQSvToTxi8IVnhB55sBKqpqwOMd+me4DXWmJ0DPPPMM9913H/fffz9ZWVnk5+eTmprKc8891+34/Px8li5dyrp168jMzGTdunUsWbKE/Px8wPhE9f/Zu+/wuKoz8ePfe6dqVMYqVrMkq7jJloSL3A0YMAZMCUkogcV0h4RAYiC/7JKQ4CULbELYkBASEgiBxBBYEthQHTAxGHCVq2TLslWs3mz1NpqZe39/XM24qWtmrsr5PI8e4M4tr4TKO+e85z3PPPMMP/rRj/ja175GRkYGr7zyCh0dHbz22mtDis2mKKzMfmjEn+N4lJl0PgDlxi7cLrfO0QjC6FbcUQNA6qS0M457uj/PT5qE1RS4+h+PUKuJC6b3TIMd7P3NTFa4Z2f4YwGLa7A89T8xYRbCg819npdTugWAbEsUkjx+KzumRgZjMxtwuBSOn2zXO5wxz6/fKd3d3ezZs4fVq1efcXz16tVs27at12u2b99+zvmXXXaZ9/ySkhJqamrOOMdisXDhhRf2eU+Hw0FLS8sZHwDT2+xcMW/OsD+/8Wx51lUYVJVGo0xu0ehvlS8Ieip2a40E086qPzm1/1dg639OtyZTG5XqaxosM0F7s5PnHH39ZU5tgdF/B+jdzVrytjB6/Nb/ABhkyTsSJqbBRs6vCdCJEydwu93ExJzZlTMmJoaampper6mpqen3fM8/h3LPJ598Ervd7v1ITEwEICX8qwFdlTGWhIREkuDUCsN3Hxn9myUKgl7a22qoMWg/K6lJK7zHVVXVrQD6dKtmx2A2yBTVt3sbCp4ufbr2ZqfOIFFTs1+HCPvmWQLf3wowR1czuWgtCLKnfyUgcelpTrzWSkGsBBu5gIwVnr29hKqq/W45MZjzh3LPhx9+mObmZu9Hebm2982aZd8Y9OcwESWg/aAVn9incySCMHqVlGmLOiIUFfukZO/x4yc7qOup/5mXFPj6H48wq4nzp2sr03pbDRZki2C6qr0RzB1lO8MfGcQmqAeP/J1uSSLKrTK1Z+p+PDvVEVokQCPl1wQoKioKg8FwzshMXV3dOSM4HrGxsf2eHxurDecO5Z4Wi4WwsLAzPgCmxfQ/rDrRTbVp9QyVrkqdIxGE0au4RnuDkCad2UneM/ozN1Gf+p/Trck8tTdYbzKDtNdza3MCFtNAVFXlSPXAe4DlHNe28VhojhzX9T8epy+F76vBpTA4fv1uMZvNLFiwgI8//viM4x9//DHLli3r9ZqlS5eec/5HH33kPT8lJYXY2Ngzzunu7uazzz7r8559sZmNQzp/opkzZQkAFcYO8YMmCH0objwKQKp18hnHd46C6S+PVbNjMBkkjtW1cayX1WCZUZkA5Lb2vjpXDzUtXbR0uTDIEtOiQ/o8L6dJ+/pnT54bqNB0NSMmFIMs0dDeTW2LQ+9wxjS/p8sPPvggL774Ii+99BL5+fk88MADlJWV8a1vfQuAW2+9lYcffth7/ve+9z0++ugjfvazn3HkyBF+9rOfsXnzZtavXw9oU1/r16/niSee4O233yYvL4/bb78dm83GzTff7O9PZ0JZPvdqAOqNMgVlh3WORhBGp6L2KgBS7CneY1r9T0//n5TA9/85mz3IxPk9q8He72UUKDPlUgAOqV24Xd0Bja0vR3oaIKZGBfdZq9ntaOVAzxYk2TOuCVhserKaDKRN1vpNiY1RR8bvCdCNN97IM888w2OPPcbcuXPZunUrH3zwAVOnTgWgrKyM6upTP5DLli3j9ddf509/+hNZWVm8/PLLvPHGGyxevNh7zg9+8APWr1/PvffeS3Z2NpWVlXz00UeEhvbfKVQYmshJCUxxaiM/Ow+NziZpgqC3Epf2hzot+jzvsdKTHdS0dGE2yMxLCtcrtDP0Nw2WMnUlNkWlU5YoOv5JoEPrlaf+Z1Zc36UKuUfewiFLRCgqKVMvClRouhOF0L4RkDmge++9l3vvvbfX1z799NNzjl133XVcd911fd5PkiQ2bNjAhg0bfBSh0JcEJZRK2igcRbUBgjBadDtaKZdVQCI1Ybn3+M6SU/U/QebRsdL00nRtGuxobRuFda1Miz71htFgNJMhWdmFg9ySzcyYdoWOkWo8K8D6a4Doqf/JNoVPiPofj9lxYby9r1IUQo/QxPmOEYYlKSgZgMru0VMbIAijRWn5lyiSRIiiMnnybO9xz/TXYh22v+iL3WZi+TRtNdj7B89tGeLZGT73RG4gw+qTpwdQvwlQUwEA2VHn9XnOeCT2BPMNkQAJ/UqPWwhApeHc/iGCMNEVVe0CIBWzdwRCVdVRVQB9uv6mwTJjswHI7aoNaEy96XYpFNVrv3P6WgHmdLRzQNEaUGZPuypgsY0G6T3TgmUNHbR0OXWOZuwSCZDQrxVZWiF0lUmipLpY52gEYXQpaTgCQKrl1EhPeUMnVc1dmAwS80dJ/Y/H6tkxGGWJgtpWCuvOfFOT2ZNEFEpuOtrq9AjPq/hEG063SqjFyJRJQb2ec+jo/9EpS4QrKmkpqwIcob7Cg83E27W2C/liGmzYRAIk9CsuejoxLq0QekfuuzpHIwijS3FbBQCpYVO9xzz9f85LGD31Px6TbGbvNNiHZ40CRcdkEONWUSSJwzo3RCw4rQFiXw1uc0o+AmCBcRKyYeK1NJntKYQW02DDJhIgYUCJbhsABdW7dI5EEEaXop79s9ImZ3iP7SgZndNfHlf2TIP1uhzepHWszq34PKAxnS2/2rMCrJ/6n0Zt9C27p4fRRCM6Qo+cSICEASVakgCo7CrRORJBGD3crm5KJTcAKfFLvMd3jsIC6NOtnqNNgx2paaW4/qxpsEkzAMhtLNAjNK+CGk8H6N6XwDudHexVtN3QJ1r9j4e3EFokQMMmEiBhQDN7driulMUPmiB4VFbtoluSsCgq8XELAChv6KCyqROjLLFg6uiq//GYZDOzbFrve4NlJmqbueY6mwIe1+mODLACLP/ou3TKEnZFZXrqZYEMbdSY3VMIfayulW6XonM0Y5NIgIQBLZ1zJQCVJqg50fteQoIw0RRV7gAgBQMGoxk4Vf+TlWAf1VvtXJmp7an4fu6Zy+HnTLsKWVWpMUjU1x3SIzSaO5xUN2vdnftaAZZT/E8A5hvsE7L+ByAhPIgwqxGnW+VY3bnbmwgDEwmQMKDUxPOIcCkoksSXB0UhtCAAFJ/QEoQU06md3r3bX4zS+h+PS2fHYpAl8qtbKDnR7j1uC4kmrWdn+IOF7+kSm6cB4pRJQYRZTb2es7tB25onO2pOwOIabSRJ8tYBiWmw4REJkDAoSW5tKWp+5TadIxGE0aG4Z+PQ1NBE77Gdo7wA2iMi2MyyNC3Gc6bBrNEA5FXvDnhcAAW1/U9/uZxd7FO02qWFaVcGLK7RaHacthJMFEIPj0iAhEFJMMUDUNkhegEJAkCxQxvtSYvUOkBXNHZQ0diJYRTX/5yur6aI3p3h20oDHhOcqv/pa/qroPB92mWJUEVlRpr+W3boSXSEHhmRAAmDMmPyXAAqpUadIxEE/amKQglaB97Unm7pntVfWQl2gi2jvy7lsjnaNNihqhZKT56aBstMvgSAPKVTl53hj/T8Me9rE9TdRR8CMN8Q6q29mqg8U2D5VS2oqqpzNGOPSICEQVk863IAys0qDS0iCRImttq6g7TLEgZVJSlhGXCqAHpxyuie/vKICDaztGeq7vSeQGnJlxCkqLTLEsdLPwtoTIqicrRWm97qawosp0GrvVoYmdHr6xPJtOgQzAaZVoeL8oZOvcMZc0QCJAxKeuoSwtwKLkli28H39Q5HEHRVXP4lAImKjMkSDJzeAHF09v/pTW/TYEaTldmSts3CweMfBzSeyqZO2hwuzAaZlKjgc153u7rZ69amyLJTLw9obKORySAzIzYEgMPVzTpHM/aIBEgYFEmWmeqyAJBXqm+XWEHQW3HPjulpJm2UorKpk/IGrf4nO3nsJECXzYnBIEvkVbZQdrLDezwrRCvszqs/GNB4PPU/adEhmAzn/nk6WvQhrbJEsKIyc9rELoD28PQDEoXQQycSIGHQEoxa75CK9qM6RyII+ipuPg5AarC2OMCz+3vGFDshY6D+xyMyxOIdsTp9GiwjRmvsmNtZ0+t1/uKt/+lj+mt3kTb6PN8QgtFkDVhco9kcz55gIgEaMpEACYOWFqGtDqnipM6RCIK+irrqAUgJnwmcKoAeS9NfHldknDsNltUzunJUctHZ0RCwWI4MsAQ+p6f3Unb47IDFNNrNFivBhk0kQMKgLZxxKQBlJoW2zvYBzhaE8atEdQCQFpcNnFb/M0YKoE93eUYssgS5lc3eabCYmPOY7FZxSxJHArgzvGcEqLcl8IrbxR63VueSPUG3v+iNJ1msbu6ioT3wq/bGMpEACYN23swLsSkKDlli+4F/6h2OIOiioaGQRlkCIDlpBdXNnZSe7ECWIDt59Pf/OVtUiMW7cu3DPG0USJJlMoza1MrB8q0BiaPL6eZ4TwKW3ssS+GNFm2iRJWyKSvqMqwMS01gQajWRHGkDxDTYUIkESBg0g8HEVKfWmv5g6RadoxEEfRSXfQFAvBtstijv9FfmFDuhfWzdMNqtyeplGmzSNAByG48EJIbCujbcisokm4noUMs5r+f01P/Mk4MxmWwBiWms8EyDHaoSK8GGQiRAwpAkGCYDUNYSmF+KgjDaFNftByDV0LP83dP/Z5Rvf9Gfy+do02AHKpopb9BGYTITlgOQ1x2Yvl+n7wAvSdI5r+f0rLzLDp8VkHjGEm8htKgDGhKRAAlDkjpJKz6sUup1jkQQ9FHSVARAqi0GOJUAjcUCaI/JoRYWpWjxe6bB5ky/GklVqTTAyRP+X/lZUONZAXbu9JfidpHjagIgO2W132MZazxL4cUU2NCIBEgYkvlpFwNQZnbicIqCO2HiKeqsBSB10jRqmrs47q3/GbsJEMCVPU0R38/Vlr6HhMaRqmh/InIL3/X7808fATpbUclmmmSJIEVlzoxr/R7LWOOZAiuqb6Oz261zNGOHSICEIVk4ZzUWRaVDltl5SNQBCRNPsVubIkqLne/d/X1OvJ2wMVr/43FZRiySBAfKm6ho1D7HjJ6d4XOrd/n9+f1tgppT+B4A58k2b+dt4ZToUAtRIWYUFQp6WgkIAxMJkDAkJlMQSU4DAPsLA9smXxD01tZaTa1Bq09JSTqfHWO4/8/ZokOtLOwZxfqwZxQoK3IOALktJX599sk2B/WtWmuBGTG9JEAnDgCQPWmmX+MYqyRJ8q6cE4XQgycSIGHIEmSt2LO06ZDOkQhCYJX0rACLdKvY7UneDtBjZQPUgZyaBtPqgDKTtSnvPKUDxe3y23MLekZ/pkbaCD6rk7aqKOQ4tULshcmX+i2GsU50hB46kQAJQ5YSpr0Lq3LX6hyJIARWce0eANJkK3UtXRSfaEeSYGHK2B8BAriiZxpsf3kTlU2dTEu9FIui0ipLlJZ/4bfn5numv3oZ/Skp3UKDLGFRVDJmfdVvMYx1oiP00IkESBiyuckXAlBmcuByiYI7YeIobjwGQEpQNDtKtOmv2XFh2IPGdv2PR3SYlYVTPdNg1ZhMNmZLWk+e3OKP/PZc7wqwXhog5hx9B4DzJCtmS+9bZAinVoIdqW7Frag6RzM2iARIGLIlmWswqiotBpm9Bdv0DkcQAqa4XZsaSrWnnLb8fXxMf3msydQ2PfY0RcwMTgAgt36/357Z3wqw3fX7AFH/M5CUqGCCTAY6nW5KToitigZDJEDCkAUFhZHo1ApB9x4VW2IIE0exS/tDnRZ9nrf+Z7wlQFdkxiFJsLesiaqmTjJj5gOQ21Hll+e5FZWjfWyCqioKOd3aSFt28iV+ef54YZAlZsVpXz9RCD04IgEShiUBbc+j4oYDOkciCIHh6GqmQtamFiZFLKSoXqv/WTTG+/+cLSbMSvZU7ef7w7waMtOuAKBAcuHo8v0f1rKGDrqcClaTzNTIM5e4l5Z9zgmDhFlVyZr1dZ8/e7yZI+qAhkQkQMKwJAdPB6DKVT3AmYIwPpRWbEORJEIVlYJGbUuY9Ngw7LbxUf9zujWZp/YGi4/LJkJRcUkSRwo/9PmzPDvAz4gJxSCfuQXG7qP/B0AmVixWu8+fPd7MjhMrwYZCJEDCsGQkLQOg3NiJqoqCO2H8K67SmgGmYmZXqbYse/E46P/Tm8sztDqgPaWN1LQ6yDRoUyu55Z/6/FlH+lkBltNT/7PQPt3nzx2PvCvBqlrE7+VBEAmQMCzLs65GVlUajDK5RXv1DkcQ/K74pLYBcKo14rQGiOOr/scjzh7EAs80WG4NmXZtZ/iDJ/N9/qwjPSvAzu4ArSoKOY4TAGRPvcjnzx2PZsWGIktwsr2bup7GkkLfRAIkDIs9LJqEnkLo3Yd9PywuCKNNcXslAAm2RArr2pAkWDxO+v/0xjMN9mFeNZnxSwDI6ylI9iVPE8T0s5bAl1dso84gYVRVsmZd5/PnjkdWk4G0ySGAKIQeDJEACcOWoPZswHdCjAAJ41+RU/uDIktpgDZlM8lm1jMkv/Ish88pbSQ2/nIAyg3Q2FDks2d0dLsobdD2HTt7BCinp/4nCwtBtvGbaPranHixM/xgiQRIGLYkWyoAlc4KnSMRBP9yObsolbSmnxXtWgI0Xqe/POLsQcxPmoSqwtbjMslubcQ399h7PnvG0do2VBWiQixEhVjOeC2nVntjtSAszWfPmwhER+jBEwmQMGxzpmjD4pWGdlFwJ4xrlVW7cUoSVkVlW7W2Q/p42AB1IKdWg9WQaYkCIK9qh8/u71kB1mv/H0cdANlJK332vInAsxLskBgBGpBIgIRhW3HeNQDUmmSOlRfoHI0g+E9R5XYAklUDR+u6AFg0TjZA7Y8nAdpd2sAM+ywADrYU++z+fXWArqzaRXVP/c/c2Tf47HkTgWcEqPRkB61dTp2jGd1EAiQMW1REIvFObeRn56F3dY5GEPyn+ORhAOIk7Y/LrNhQIoLHb/2PR/ykIOb1TIN1KecBkKe0oyqKT+7vKYA+p/6n4G0A5qhmbLYonzxroogINhNntwKQX92qczSjm0iAhBFJULQVB8dqc3SORBD8p6S1DIAgt/bHeDyv/jrbmgxtFGhL1XTMqkqzLFFeMfI9AFVV9S6BP3sFWE7tHgCyw1JH/JyJ6FQhtFgJ1h+RAAkjkmSdCkCFo1TnSATBf4oc2vLvpnZtZdR4L4A+3RU9q8F2lXYyU9W6Xh8sHvkegPWtDho7nMgSTIsOOeO1nK5aABaK+p9h8ewMLwqh++fXBKixsZG1a9dit9ux2+2sXbuWpqamfq9xOBzcf//9REVFERwczDXXXENFxalVRgcOHOCmm24iMTGRoKAg0tPT+dWvfuXPT0Pox6zYhQBUGtp0jkQQ/ENVFEpwAXCkQUv4F02gEaCEcBvnJWrTYIloBeB5dSPfGT6/Z/orOSoYq8ngPV5dtYdKAxhUlbnpov/PcHjqgMZjIbTisvnsXn5NgG6++Wb279/Ppk2b2LRpE/v372ft2rX9XrN+/XrefvttXn/9db744gva2tq46qqrcLu1Jah79uxh8uTJbNy4kUOHDvGjH/2Ihx9+mN/85jf+/FSEPizLugqAKpNEeY0YBRLGn9raA3TIWkFupWMGM2JCiDxryfZ4d2XPKFBXh5YA5raPvPVFgWf6K/as6a+CtwCYrZoIDokd8XMmojnx2kqwY7VtdLt8U6+lt7KTHTzyThEdxQ/57J5Gn93pLPn5+WzatIkdO3awePFiAF544QWWLl1KQUEBM2fOPOea5uZm/vjHP/KXv/yFVatWAbBx40YSExPZvHkzl112GXfeeecZ16SmprJ9+3beeust7rvvPn99OkIfEmNnMdmlUG+U2Zb7DjfG3q93SILgU0UVXwIQ75I4hGVCTX95XJERxxMfHGFv7SwI2U6+5KTb0YrZcu7+XYN1pLr3AujdNTsByA5NHva9J7qE8CBCrUZau1wU1rWRPEnviIbvWG0rv/20iHcOVOFWVFB9l7b4bQRo+/bt2O12b/IDsGTJEux2O9u29V5At2fPHpxOJ6tXr/Yei4+PJyMjo89rQEucIiL6HpJ2OBy0tLSc8SH4TpI7GICC6l06RyIIvldcnwtAhFNbWbN4Aix/P1tihI3zEuyUd0/H7lZwShJHizaN6J59LYHP6dTqf7ITV47o/hOZJEljvg4or7KZb/1lD6uf2crb+ypxKyor0uxYE1/02TP8lgDV1NQQHR19zvHo6Ghqamr6vMZsNhMeHn7G8ZiYmD6v2b59O//7v//LPffc02csTz75pLcOyW63k5iYOITPRBhIojkBgIpO3/UHEYTRorjlOABSl/Y2erzuAD8QrSeQzNSeRPBg2afDvpfTrVBYp9UNzjptCqymZj/lBpBVlfmi/8+IzB6jW2LsPt7AbS/t4qpnv2DToRpUFS6fE8u7963gD/82C6Ot3GfPGnICtGHDBiRJ6vcjJ0dbEi1J0jnXq6ra6/H+9HXNoUOH+MpXvsJPfvITLr300j6vf/jhh2lubvZ+lJf77gsowPTo+QBUyWPrB00QBqO4S9uR3NEVy7TokHO2bJgoPE0RDe1aK4Dcnt5Iw3H8RDvdboVgs4GE8CDv8ZwjfwdglmokJDRuBNEKnhGgsbApqqqqbD1azw2/3871z2/ns6P1yBJcOzeejx64gOfXLiAzwe7z5w55Mu2+++7jG9/4Rr/nJCcnc/DgQWpra895rb6+npiYmF6vi42Npbu7m8bGxjNGgerq6li2bNkZ5x4+fJiLL76YdevW8cg+ZhyHAAAgAElEQVQjj/Qbj8ViwWKZmL+0AmHZnCvh0zcoN6nUNdYSHd77/19BGIuKVQdIEg2OaSxJn5ijP6BNg2VOsdPaMg2oIs9xYtj38kx/zYgNRZZPvbnNqdbqfxaGJI8kVIFThdCHq1tG7VZFiqKyOb+W57YUcqBCS9RMBonrFiTwrQvTmBoZ7NfnDzkBioqKIipq4M6cS5cupbm5mV27drFo0SIAdu7cSXNz8znJjMeCBQswmUx8/PHH3HCDNvxZXV1NXl4eP//5z73nHTp0iIsvvpjbbruNxx9/fKifguBjaYnnEe5SaDTKbDvwHteuvEvvkATBJxoaCmmSJSRVpdwxk+9NwALo063JjOP5jxcAWzlugObmMuz2pCHfx9MAcdZZK8D2dFaDAbITz/dFuBPatOgQTAaJ1i4XlU0OvcM5g1tRee9gFb/dUkRBrZYMW00yNy1K4psXpBJnDxrgDr7htxqg9PR0Lr/8ctatW8eOHTvYsWMH69at46qrrvKuAKusrGTWrFns2qUVz9rtdu666y4eeughPvnkE/bt28ctt9xCZmamd1XYoUOHuOiii7j00kt58MEHqampoaamhvr6en99KsIAJFkmya3VBRzuWTEjCONBUdlWAKJdKl1q6ITq/9ObKzPjaHbHENetLa3OO/rOsO5T0EsBdH3dIY4bQFJV5qeL+p+RMhtlpkdrX98jtR06R6Ppdim8sbuMS57+lO+9vp+C2lZCLEbuXZnGF/9+MY9ePSdgyQ/4cRk8wKuvvsp3v/td76qua6655ox+PU6nk4KCAjo6Tv3P+eUvf4nRaOSGG26gs7OTSy65hJdffhmDQWuU9eabb1JfX8+rr77Kq6++6r1u6tSpHD9+3J+fjtCPBFM8BzhOeUeh3qEIgs+U1B4AILLbgjo5mOhQq84R6Ssp0kbGlDDsjmCqzZ3kVu1gOUNvP+LZo+r0BCgn/03tmGokzC4WqvjCnPgwDle3kF+jbwLU5XTz+q4y/rC1mKpmbTPhcJuJO5encOuyZOxBJl3i8msCFBERwcaNG/t8PTk5+Zy5SavVyrPPPsuzzz7b6zUbNmxgw4YNvgxT8IHpkVnQeJwqGvUORRB8prhZW9lo6bazeIJPf3msyYxj2+4pEFpIbnPRkK9v6XJS2dQJnDkFllO9A4AFIUOfUhN6Nzs+DPbAkZp2MAx8vq+1djnZuKOMP35RzIm2bgAmh1q454JUblqURLDFrynIgPR9ujBuLJp1GWx/hzKzSnNbM/YQ31fsC0KgFfX0pHE6YiZkA8TeXJkZxzufzQYKyXW3oioKkjz4aoqjPdNfsWFW7LZT7/xzOqq0+p8py30d8oTlKYTOr+mAKYF7bmN7N3/adpyXvyyhpUvbRmbKpCC+tTKN6xcknLH1iZ5EAiT4RMa0FYR+odBqkPniwPtcufxmvUMShBErdneAQaKpK4UlE7z+x2NqZDDmSedjVP9BoyxRWbWLhIQlg77e2wAx7tT014kTRyg2aLMBC0T9j894vsY1Ld2ExNiQjP6dCqtr7eLFz0vYuKOUjm5t+6rUycHcu3IaX5kbj8kwuvZfFwmQ4BOSLDPVZSbP4OJw2VaRAAljXltrNXUGbYm2FDyf6LCJXf9zusuypvHRUYliK+QWbRpiAqStADt9C4w9PfU/MxSZSeEpvg12AguzmkiKsFHW0IHbEYfROPQpy8GoaOzgD1uLeX13uXfvsfS4MO67aBqXZ8RikIfW+y9QRAIk+EyCIZY8KihtPap3KIIwYiVlXwAQ4VI4L3WWztGMLmsy49hxcBJYm9hfvYcrhnCtZwXY6Zug5lRtByA7WBQ/+9qc+DDKGjpQuuIh2LcJUHF9G7/7tIi391XiUrQRvPlJk7jv4mlcNDN6yE2PA00kQILPpIZnQGsF1ZzUOxRBGLGiGq2j/eRuE0sm6PYXfUmJCiZYmg7s5sAQdoZXVdU7BXb6CFBOe4VW/xPfe484Yfhmx4XxYV4N7q54n90zv7qF57YU8kFuNT15D8unRfKdi6axNDVy1Cc+HiIBEnwme8YlsGcTpSY3HV2d2KyB6+cgCL52rEEbyQzqDp2QG6AOZPbUVXzZtJtC2YnT2YHJZBvwmqrmLlq7XBhlibTJIQA0NhRR6Kn/Eft/+dycKdpIm+IY+dYi+8oaeW5LIZvz67zHVqVHc+9F05ifFN7PlaPT6KpIEsa0+emXYFMUHLLEjtx/6h2OIIzIsdYqAGzEEWsX9T9nW7NkDSFu7ef9QP4Hg7qmoKf+J21yCGaj9udnz+H/BWCaWyIiYpp/gp3AZsdpK8EUx2RUZehjHqqqsr3oJP/24g6++tttbM6vQ5Lgyqw4Pvju+bx428IxmfyAGAESfMhgMJHkNHHE4uZA8RYuXnit3iEJg9TRcYLFb14EwM7rt2CzDbzdzXhXprYDEjGTMvQOZVSaFjOJ5G4LeUFOthzaRHbWdQNe422AeNoKsJyqbQAsCE7wT6ATXEyYhXCbkcYOUByxg75OVVU+LajnN1sK2VOq9XczyhLXzpvCt1emeUfwxjKRAAk+lSBP5gg1lLbk6x2KIAybo6uZ6p5WJRmpF+gbzCiWYkkkj2KONg/u572gl/qf3e1lIMPC+KV+iXGikySJ9Fgb24pbcHcNPA2mKCqbDtXw3JZCDlVpI3Zmo8yN2Yncc2EqCeEDT3WOFSIBEnwqxT4LOmqoUusGPlkQRqn84s9QJIkQt8KKjIV6hzNqLZy6lHfLi6kwNNPU0c0km7nf809tgqolQM1NxzkmuQGJBenX+zvcCWtWTDDbilu0lWB9cLoV3tlfxW8/LaSovh0Am9nALUumcveKlHHZBkIkQIJPzUtdCXmfUmZy0u3sxmzq/xeiIIxGu49qm/rGO43EhwfrHM3odeHc66D8VSpN8OHeg9y0IrvPcx0uN8U9f1g9W2DsOfy/qJJEilsiKkq0GvCX9Dht1MbtODcB6nK6+dueCp7/rIiKRm2LkjCrkduXp3DHsmTCg8fv73CRAAk+tSjjcswHH6Vdltl9+FOWn7da75AEYcgKTx4BI8RIYkuX/kRETCPOpVJtlNiV93a/CVBRXTsuRSXUaiSup6h8d6XWaynb5rsl2sK5ZsVoSbzSFYe7Z916R7eL13ZqG5TWtToAiAoxc9eKVG5ZkkSoVZ8NSgNJJECCT1kswSS5ZArNKvuObRYJkDAm1ThrwAiJwWJjzoHMNoVTrTbR0LGP5g7nGft7na6gVpv+So8N8/aJ2dPWU/8TN/hO0sLQJUdaQeoG1UxeVTs55U289GUJjR1OAOLsVu65IJUbFyYRZB4d+3QFgkiABJ9LIJJCTnC8KU/vUARhyNocLuoN2gqwrIR5eocz6s2PSueT+u04LLV8nF/LdQt6X811pPrMAuiW5nKOSC5AIlvU//hVt8uNbKlB6Uri3/50yNu8cGqkjW9fmMbX5id42xJMJCIBEnwuOXQGOE5Q6a7ROxRBGLJdRdVU9wxizJ12vr7BjAFZiRdC/XaqrF28f7Cy7wTorE1Q9+Zr9T9T3TA5ek7A4p2oDNZKlK4kFBVmxITwnYumcWVmHMZRtkFpIIkESPC5rOQLoGAb5SYHbpcbg3HiDKkKY9+uw1txSRJWRSUudr7e4Yx6s6atwbjnSRqNMseKd9PcOR970LnTYJ4l8J4VYDnlnwOQHTTyDsX+ZLNFkXtbrt5hjJg5agtIKk9etJavZc9EHqUblAbSxE39BL9ZlrUGo6rSbJDZf2yn3uEIwpCUVe8AIFExIBvEe8SBWIPCma5qX6c4y142H64955ymThc1LV0AzIjpSYDajgOQHbc4MIFOYEFmI7KpBWvsO6zJiBLJTw+RAAk+F2wLJ9Gp/YDlFGzSORpBGLx2h4u27mIAUs2TdI5m7MjqGcUJspXwQW71Oa8fq+0AICE8iFCridaWSvIlFwDZs74euEAF4TQiARL8IkHV/ngUNxzQORJBGLyc0kbc5hMAzLCLFWCDlTE5C4A2awOfHztBS5fzjNcL6rQEyDP9tS//byiSRKIbYmPnBjZYQeghEiDBL5JCtE0Nq5yVOkciCIO3s/gkrWbtj3VqxGydoxk7slK1dhflFjdud9c502DHvAmQ1gAxp+IzALKDYgIYpSCcSSRAgl9kJi4HoNzYiaqqOkcjCIOzo6iWGrMCQOoUUZsyWMlJFxKiqHTJEsnWXD7IPXMFaEHPFJhnCfyelhIAsmMWBTZQQTiNSIAEv1h23pVIqspJo8zhEjENJox+Hd0uamtz6ZRljKpKYoJozjdYssHIHDkIgBhbHluP1dPm0Gp8VFXiWJ22xUJ6XCjtbTUckrQpsuxZX9MnYEFAJECCn4SHxTFF+/3HrsPv6xuMIAzCntJGJpuPAJCkyJhM42fX60DICk0GwBJSSbdLYcvRJgBUZzidTgWzUSY5Mpj9+X/DLUlMcUN8fN9bZwiCv4kESPCbREWb7y+s36tzJIIwsB3FJwmxlAOQZgrTOZqxJyN2IQAnzdqWF/883ACA2xELwPToEIwGmZyyTwFYYI0OfJCCcBqRAAl+kxiUAkBld7nOkQjCwHYWNyBZ6gFICZmiczRjT9b0qwE4blQJlpv4orAJ1W1B6dISIE/9z+4Wrc1AdswCfQIVhB4iARL8ZnZPEWmFoV3nSITBMkzQgvWObhcHKppoM7cBkBo+U+eIxp6oyenEuVVUSWJhVC7dbhVX2yyUnhGg9NgwOjpOcEjqBmDhTFH/I+hLJECC36zIugaAWpNMUUWBztEIA1nQ2YUCvP/5T/UOJeD2ljbhdLupM7sBSIsTtSnDkWEKByAhXBvlcbVkeROgmbGhHMj/Gy5JItatMiVerAAT9CUSIMFvYqKSiXNqIwo78kQh9GhWUvoZuVYLqiTxbNUntLWe2813PNtZcpIIQw0tBhlJVUlOEpugDkdWz8hZo1QBgKt9Bkp3FKA1Qdxd+i8Asi2TkWTx50fQl/gOFPwqQQkG4Gjtbp0jEfricnbx0x0/pVvSti9plCVe2fygzlEF1o7ik0yxaivA4hUJa1C4zhGNTZmJWuJ4RGkhKcICqgmQCbcZmRxqYU9LEQALRf2PMAqIBEjwqyTrVAAqu47rG4jQp5c/vIdDspsQRWFes7b0+5WmXE6cOKJzZIHR2e3mQHkzYZZSANKMITpHNHalT78Sg6pSZ5C4IqXRe3xGtI2uzkZycQCQPeNavUIUBC+RAAl+NSNGq6WoNLTqHInQm6OFH/Jcwx4Akk9OY2vVI6Q5JDpliT988pDO0QXGvrJGut0KliBtBViqLVbniMYumy2KaaoBgDhLjvd4apSVg0f+hlOSiHarJCYs0ytEQfASCZDgV8szrgKg0ghV9RU6RyOczuns4JHPH8YlSWR3W9l+4m5Axl13CQBvdpZSXr5d3yADYEfxSQAcFi1JT500Tc9wxrwMq7a/V31nPpJJ21h2+uQgckq3AJBtiRL1P8KoIL4LBb+aOmU2US4FVZL48uC7eocjnObF99eRL7uxKwp5pVryY4n+gHp5DekdRlySxK8//Q+9w/S7HSVaw75qo7Y8OzVW1KeMRFbPzvCHOyqxxr2FKXwbl82OIKf5GADZk+fpGZ4geIkESPC7JLdWV3KkavyPJowVRwre4Q9N2h5tMxqXUO9KwGjPwRy5lZfWzsLVch0Am5QG9uS9rWeoftXldLO/rIlQuYF6g1YEnipWgI1IZvIqAA7jwGQrwhr7Djajg4N0AZA94yt6hicIXiIBEvwuwax11a3oKNY5EgHA6WjnR9t+rE19ddn4V921JEVYsMa8A0ByZBA/u/27zG3TEtenv/ypd2PL8WZfWRPdboVZ9kIAJrtVQsNEF+iRSE2+GJui0iFLJLi075vDx96jW5KIdKskJ12gc4SCoBEJkOB303uGvCvlZp0jEQB+/8FdHJUVJrkVDpTdjVE28NRXpyEZur3nTI8JZd2yxzCqKrlWJ//+4n/S0T3+kiBP/U9qRKX2T0OQnuGMCwajmTmSFYAot9ZYcl/F5wAsNEeI+h9h1BDfiYLfLZm9BoAKk8qJ5hM6RzOxHTryFi825wGQULeEBnc8D62eSeaUc5d+XzDvMq409ozeGf/B3a/sosvpDmi8/uZJgAxmrfFjqtig0ycyQ7X2F1LPf+/z7P81ea5OEQnCuUQCJPjdzKkLmORWcEsS2w6IQmi9dDtaeWTbBtySxPwOG9ubvsaytEjuuSC1z2vWX/YMVkWl2KrSXf8S3964B4drfCRBXU43+8qbAGhQe0aC7H1/LYTBy+xpf3FSNmBUVQ6oPfU/067WMyxBOINIgAS/k2SZJJc2JH6o/Eudo5m4fvfeHRQaVMLdCgcqvkm4zcT/3DAXWZb6vCZqcjq3TpoDQNvkHWwtqOT+1/bhdCuBCttv9pc30e1SmBxqoVTRNuxNixEjFL6QOf1KAMpNRqY7unHIEhGKSmrKJTpHJginiARICIgEYxwA5e3HdI5kYjp46A1eatU6O0fXLKPJHcvPvp5FrN064LV3rHqGSYpKpVliaeQbfHS4lvVv7Mc1xpMgz/TX0iQTlbK2Z11K4nI9Qxo3YmKyiHarKJJEzw4rLDCGi/ofYVQR341CQEyL1HqDVNE4wJmCr3V1NvLIzsdRJIl5bcHktFzLLUuSWD1ncB2PQ0LjWBejde6tjswjxNjB+wer+cHfDqIoqj9D96udxVr/n8yIElRJIkxRiYyYoXNU40eGMRSAwxYLANk9/YEEYbQQCZAQEAtnXgZAmVmhraNN52gmlufev5MSg0qEW2F/5beYHh3Cj9bMHtI9brz4KeLc2h5Pa+f8HwZZ4q19lfzw7dwxmQQ5XG72lmnJeLDhKABpkkWMUPjQHHvaGf+9UNT/CKOMX3/aGxsbWbt2LXa7Hbvdztq1a2lqaur3GofDwf33309UVBTBwcFcc801VFT0voXCyZMnSUhIQJKkAe8r6Ctr+gpC3ApOSeLLA+/rHc6EsT/3VV5p06YdI6vPp0uO4dc3zSPIbBjSfSxWO99J1rY1+UfXAZ66ZjKyBK/vLuc/3z2Eqo6tJOhAeTMOl0JUiIWGTm2H8lRLpM5RjS9z4hZ5/32SopCWskrHaAThXH5NgG6++Wb279/Ppk2b2LRpE/v372ft2rX9XrN+/XrefvttXn/9db744gva2tq46qqrcLvPXXly1113kZUlhlXHAtlgIMllBiC3dKvO0UwMnR0NPLL7v1ElibktwextvZqHr5hFelzYsO531QWPMU2RaZUlSiv/m6euOw9Jgle2l/LEB/ljKgny1P8sTo2guK0KgJSwZB0jGn9mpKxC6vmemG8IQzYYdY5IEM7ktwQoPz+fTZs28eKLL7J06VKWLl3KCy+8wHvvvUdBQUGv1zQ3N/PHP/6Rp59+mlWrVjFv3jw2btxIbm4umzdvPuPc3/3udzQ1NfH973/fX5+C4GMJBq3HSmlPMa7gX79+/3ZKDRDlUthffS8rZ07m9mXJw76fwWjme+m3AvBqSwErEhp4/NpMAF74vIT/+fioL8IOCE8CtCQlgmKn1qAzdXKGniGNO8HB0ST2dIKeF56uczSCcC6/JUDbt2/HbrezePFi77ElS5Zgt9vZtm1br9fs2bMHp9PJ6tWrvcfi4+PJyMg445rDhw/z2GOP8ec//xl5EHP2DoeDlpaWMz6EwEudpP2BqVZFM0R/y9n/Mq+2a83n7NUXYbHF84vrz0OS+l7yPhgXLnqAeaoZhyzx/Jb/x82Lk9hwtVZP9Oy/Cnn2k9G/yu/0+p+FScGUytpqtrSEZXqGNS6FuhXmdnWxZvGDeociCOfwWwJUU1NDdPS5XVWjo6Opqanp8xqz2Ux4ePgZx2NiYrzXOBwObrrpJp566imSkpIGFcuTTz7prUOy2+0kJiYO8bMRfGHBtIsBKDW56XJ06RzN+NXRVseP9z6tTX01h7K/7Qp+cX0WUSGWEd9bkmUemP8AAG93VVJy/FNuX57CD9fMAuDpj4/yh61FI36OPx2saKbLqRAZbMbcnYdLkghSVGJFDyCfO2S1sN9qJSRkcCsOBSGQhpwAbdiwAUmS+v3IyckB6PXdpqqqQ34Xevo1Dz/8MOnp6dxyyy2Dvv7hhx+mubnZ+1FeXj6k5wu+kT17FVZFpUuW2J77sd7hjFu/fP92Kgww2aWwr+Ze7lqRwsqZ/W/xYLNFkXtbLrm35WKzRfV77rysW1gpheKWJJ79/McAfPOCNB66VFtC/sQHR3hl23GffC7+sPO0+p+Sqp0AJGMUNSqCMMEMOQG67777yM/P7/cjIyOD2NhYamtrz7m+vr6emJiYXu8dGxtLd3c3jY1n9oqpq6vzXvOvf/2LN998E6PRiNFo5JJLtM6iUVFRPProo73e12KxEBYWdsaHEHhGk4WpTm310YHif+kczfi0c+8feL1LS/BDqleRFDOVH1w+0+fP+e6ynyCpKh8rTeQdfhOA+y+Zzn0XTQPg0XcO8dddZT5/ri/s6On/syQ1kuKThwFIM4f3d4kgCOPQkN/yREVFERXV/ztEgKVLl9Lc3MyuXbtYtEhbDrlz506am5tZtqz3ufYFCxZgMpn4+OOPueGGGwCorq4mLy+Pn//85wD8/e9/p7Oz03vN7t27ufPOO/n8889JS0vr9b7C6JEgR1FAHaXNh/QOZdxpb6vhJ/ufBQPMbbKz23E5731zHhbj0Ja8D8b0aZdz9a6neMdZxzO7f84Ls76OJMs8tHoGDpebFz4v4Ydv52I2yHx9QYLPnz9c3S6FnFItAVqcEsnLxVqymBoqpsUFYaLxWw1Qeno6l19+OevWrWPHjh3s2LGDdevWcdVVVzFzpvaOtLKyklmzZrFr1y4A7HY7d911Fw899BCffPIJ+/bt45ZbbiEzM5NVq7QeEmlpaWRkZHg/UlJSvM/rreZIGF2Sw7TVIFVKvc6RjD9Pv3c7VQaIcSrsrf02j149h2nR5+7y7ivfWfkzTKrKTrrYvud3gDbt/cM16dy6dCqqCv/vbwd490CV32IYqtzKJrqcChHBZqZHh1DUrY02p0YOrTGkIAhjn1/7AL366qtkZmayevVqVq9eTVZWFn/5y1+8rzudTgoKCujo6PAe++Uvf8m1117LDTfcwPLly7HZbLz77rsYDL5/FysE3tzUlQCUmbpxjZNdxUeDbbuf401HJQBB1ZdxfvosvrHQv6Ma8fHZ3Bis7Z7+TN4LKG5tybMkSWy4eg7fWJiIosL6N/azKa/3hQ+B5pn+WpwSAaqb42gxp05ZomdYgiDowK8JUEREBBs3bvQuPd+4cSOTJk3yvp6cnIyqqqxcudJ7zGq18uyzz3Ly5Ek6Ojp49913+121tXLlSlRVPeO+wui1JPMKTKpKm0EmJ/8zvcMZF1pbKnk0VxuBmds0iXrDlfz31zNHvOR9ML55yS8JVlTyZTf//OK/vMdlWeLxr2bytXlTcCsq9/91L1uO1Pk9noF4GyCmRFBTu59OWcKoqiSKBEgQJhyx8Y0QUFZLMFOd2rfd3mMf6RzN+PDU+7dRY5CIc6rsqb2XX944l0k2c0CeHR6Rxu0R2vLxZ4v+jtPR7n3NIEv8/LosrsyKw+lWuWfjHr44pl8PKKdbIee4NuW1JC2Sogqtt9hURcZosuoWlyAI+hAJkBBwU4gAoKQxV+dIxr6tO3/F2921SKqKqWoNd1w4j6Vpgd3T6tZL/odIt0q5Af6+5T/OeM1okHnmxrlcOjuGbpfC3X/e7V2GHmgHK5rpdLoJt5mYER1KcX0eAKkmuy7xCIKgL5EACQE3NXQ6AJWuap0jGduam8v4z0MvADC3KQpj5FdYv2pGwOOwhURzT/xKAJ6v2kJH25lTXSaDzG9unsfKmZPpcirc+fJu9pQ29nIn/9pZoiVei1IikGWJkpbjAKSGTAl4LIIg6E8kQELAZSatAKDc5EDpZZNbYXB+/v7t1Bkk4rtV8hq/w6+/MReTQZ8f6esu+hkJbjhpkPjLJw+d87rFaOD5WxawfFok7d1ubn9pFwcrmgIa4+n9fwCKHVpClBrh+z5JgiCMfiIBEgJuWeZVGFSVJoPMwcLdeoczJm3Z/gvecdYjqypy1dU88pWlTI0M1i0ekyWY+9O+BsCfGvbR2HDudhhWk4EXbs1mUXIErQ4Xa/+4i8NVgdmXz+lW2HP8VP8fVVEoUh0ApMUtDEgMgiCMLiIBEgIuLDSSBKe2QinnyCadoxl7mhpLeCz/ZQDOa4xmxswb+Oo8/adxLl/xY9IVA+2yxAuf9L75pc1s5KU7FjIvaRLNnU7W/nEnx2pb/R5bXmUz7d1u7EEmZsWGcrLhKC2yhKSqTE1c7vfnC4Iw+ogESNBFAlrhaeHJfTpHMvY8+cEdnDBIJHSrlDse4KfXZgRkyftAZIOR72XcDcDr7UVUVeX0el6IxcjLdywiY0oYJ9u7ufnFnZScaO/1XF85vf+PLEuUlH8JwBRFwhoktsEQhIlIJECCLpKCtG1LqpyVOkcytmz+4kk+cJ3EoKqo1V/lFzetIMxq0jssr2UL7mWRasEpSTz36b/3eZ49yMRf7lzMrNhQ6lsd3PzCDsobOvo8f6Q8BdCLe+p/imr3A5Bm9F+nbEEQRjeRAAm6yEjU9oMrN3aiqqrO0YwNDQ2FPHb0VQCyGmO5cvmtLJg6ukYvJFlm/UIt8Xm3u5ZjhX1PcYYHm9l492LSJgdT3dzFTS/soKqps8/zh8vlVthd4imA1lowFDcXA5Bqi/X58wRBGBtEAiToYnnW1UiqygmjzNHSPL3DGRMef/8OGg0SiQ6Vbut/cG/PzuujTeac67lUtqNKEr/e9li/50aFWHht3RKSI21UNHZy8ws7qGvp8mk8h6paaO92E2Y1Mis2DIDiLm2pfkr4dJ8+SxCEsUMkQIIuIsPjmaJtw8SP3v02HR36dQgeC+6GS0EAABy9SURBVDZtfYyPlCYMqorxxA08fdNyDLL+dT99uf/8/8KgqnyqtrL3wJ/7PTcmzMpr65aQEB7E8ZMd3PziTk60OXwWi2f7i0Upkd6vWbFbG2lKi13gs+cIgjC2iARI0E2COxSAYNWlcySj24kTR3i88A0Ashri+dbV65gyKUjnqPqXkrySay3xADyz71eoitLv+fGTgvjruiXE2a0U1rVxy4s7aWzv9kksngTIM/3V2lJJvUFLhFISV/jkGYIgjD0iARJ0k2DVNrl1Gn075TGeqIrCYx/cRZNBZqoD4qf8lDWZcXqHNSjfvvgXWBSVfVI3n+365YDnJ0bYePXuxUwOtXCkppVbX9pFc6dzRDG4Tt//y9MAsexzAKLdKqFh+rcPEARBHyIBEnQzPVrbRLPePLI/cuPZ+1sfZYvaglFVCW1dy4+vHTtTNjExWfxbmNZl+VeHX8HtGnhEJ3VyCK/dvZiIYDO5lc3c/qddtDmGP0J4uLqFVoeLUKuR9Lie+p+aPdqzDLZh31cQhLFPJECCbpbMWQ1AjUmmrOa4vsGMQvV1h3iy5C0AshoS+eGN9xBsMeoc1dDcueqXhCoqhQaV97b+ZFDXTI8JZeNdi7EHmdhX1sSdf9pNR/fwkqCdPf1/FiVHnKr/aSoEIDUoelj3FARhfBAJkKAbe1gCMU6tNuT3Hz9KY7t/m+GNJaqi8OMP7qJFlknpgqXzniIzYeztWm63J3F31CIAnjv+Ht2OwXV9nh0fxl/uWkSoxciu4w2s+3MOXc6h7xt3qv4n0nusuKMGgFR76pDvJwjC+CESIEFXU7osAGy2lnHHq0t59eO/iL5AwNv/epgvpXZMqkqiuo5vXjhH75CG7eZVTxPtVqk2SLzxyfcHfV1WwiRevnMRNrOBLwtP8u2Ne3C4Bp8EuRWVXSVnboAKUORqAyA1Zu6g7yUIwvgjEiBBN0FmI3tDupnbaiLErVBkUflF5c+4//krOFo5cTtE19Ts56ny9wCY25TCozd/E3kUL3kfiDUonHsTLwPghdovaWutHvS1C6aG89LtC7GaZLYU1HP/a/twuvtfUeaR76n/sRiZHa/V/3R1NlIlawl2aoJYASYIE5lIgAR9SRL7Q5385aLnWeIMxiVJfGar5L4PL+PpN54c0jv+8UBVFH70wTdpk2VSuyRuWvUc0WFWvcMasa+sfJwUt0SjLPHy5geGdO2S1EhevHUhZqPMR4drWf/GflyDSII8018LU07V/xwv+xxVkrArKhERo7ORpCAIgSESIGFUiI9J54W7d/CfCTcS5VKoNkm83PUa3/r9BfzrwAG9wwuYv/7z++wydGJWVBaErefSjCS9Q/IJo8nKd2fcBMCfm/I4ceLIkK5fMT2K52+Zj8kg8f7Ban7wt4MoSv9TpZ4EaHFKhPdYUbW2QWuqZEGSxa8/QZjIxG8AYVT52iWP8I/r/skVxACQE9LChpybefjF71LX7Pt9okaTqqocfl3zTwAWtU3nB9fdpnNEvnXJsn8nSzHSKUv8/pMHh3z9xbNiePam+Rhkibf2VfLDt3P7TIL6qv8pbiwAINUS2et1giBMHCIBEkadMHsCP79tM89nPEiSExqNMu+ZtvC9V1fw0uYPcQ/wzn8sUhWF//jgHtplmWldEvd/7UWsJoPeYfmUJMusn3sfAH/rLKO8/Msh3+PyjFieuXEusgSv7y7nP989dEbRfEfHCTJfySTzhctp6XIRYjEyp6f+B6CkTastS7Unj+yTEQRhzBMJkKAbmy2K3Ntyyb0tF5st6pzXly+4g7fXbmOtZRZGVSUvuJvfl3+f7/72Zg6Wn9QhYv958d372GfqxqKorEl6hNlTxucIxcJ5d7EcGy5J4tnPfjise1x9XjxPXXcekgSvbC/liQ/yz1k56O5IASA7ORyj4dSvuSJnCwCpUZnD/AwEQRgvRAIkjGpmSyg/+MabvL7iadJdBjpkma2heTz6/kX81+svjahL8GhRdHw7LzR8BsD5jjncffn1OkfkX+uX/AiAD90N5Bf8Y1j3+PqCBB6/VktiXvi8hP/5+OgZr7vbtR4/p09/OZ0dlMla8XRawrJhPVcQhPFDJEDCmDBz2mX89bZdPBCxApuiUBik8veu/+F7z1/Ne3sLx2zvIMXt4pGP76VTlpnRJfPDm19CksbukvfBmDXzGtYYtcTkVzueGPZ9bl6cxIarZwPw7L8KefaTYwCoqoSrZwTo9ALo8ooduCSJIEUlNnbesJ8rCML4IBIgYcwwGM3cefXv+MflG1nq1qZRdk2q4Lk91/LAH56g7GSH3iEO2a/+fg95ZhdWReXOrCeZHBasd0gBcd8FT2JUVb6kg137Xhz2fW5fnsIP18wC4OmPj/LStmoURywoNmxmmYwpp7pnF1fuBCAFo1gBJgiCSICEsSc2bh6/v307T079OuFuhQqzxL8sf+XHr17Gs5u2jZneQfvzt/Bau/ZH+Qrmc+XSNTpHFDiJiUu5PmgqAM/sfw5VGVxzw95884I0Hrp0BgC/2FxGV81XAJibEILptPqf4obDAKSZI869iSAIE45IgIQxSZJlrlq5gXe/9j5XGaJRJYm99ibeqlzHvb/5HtuLRneRtMvl5PHPH6BLlpjdZeSH/zb8UZCx6puXPE2QopIru9i87b9HdK/7L5nOfRdpjQ2VzmQA5ieGnnFOcWsFAKmhiSN6liAI44NIgIQxzT4pmSdv+YQ/ZNzHFJfKCaPMrvDPePbDy/n3jW9zos2hd4i9euK1OzhicWNTFL6/4hmsZrPeIQVcVNQsbp2UAcCvj76Oy9k1ovs9tHoGtyyK8f73gqSQM14v7m4EICVq9oieIwjC+CASIGFcWLrgHt6+aSu32qZjUFVyQ7vY2v0IDz1/B69uPz5g1+BA+mT3e7zj3g/A9UErWDjnQp0j0s/tq35JuKJy3KDyf58Ob1m8hyRJrL9oCubJH2KK2EpG/Kl6KsXtogRtxWBa/JIRPUcQxpqBWo5MVCIBEsaNIFsE/+/6t/jr0seZ5TbQZpDZOzmXt/Zfy12/fZ7DVS16h0hzewfP7fshDlkiy2Hiwet/q3dIugoJjWNdzHIAflf+EZ0dDSO6nyRJWKI+wxrzAfJpq+mqa/bSJUuYVJWEKYtH9AxBEMYHkQAJ4076zK/w17U7eDByMVZF5ajNzcHg5/jvv97Ef/1jr669gx5/7TaOWVSCFYUNl/4e2TC+uj0Px42X/IJ4N9QZJF775KER3SvIbOz134srdwAwVZExmsb+5rKCIIycSICEcclosnLHVS/y1qoXWKxa6ZYl9kWVsaP2Nu781eNsyqvxWe8g7/YLr2TS0XGiz/Ne++QNPjHmA3Bn+CVMT1nok+ePdWZLKN9JvhqAP57YTXNzmc+fUVyfC0Cq2T7AmYIgTBQiARLGtcTEpbxw604eT7wau6JQaoGC6Dd5bfM3+OafNlPeEJjeQcfrGnij6HG6ZYkFTivrrnkmIM8dK668YAPTFJlWWeKPm9f7/P7FLccBSA1O8Pm9BUEYm0QCJIx7kixzzcVP8M5X/sEaQySKJLEv/CQlynoe+P1/8NtPC+l2Db8PzUBcboVfvHkHxRaVULfCE2teEI34zmIwmlmffhsAr7Uc5f+3d+9hUZX7HsC/awaYAYNRRBhQkYsUiJgKXhANSkXzlseTHC+Qz7Ftj2eDgvaUprZltxPTCk0w3bg9edS8tCtTz96yJTLMDC8I3jJIQUETycQBUbnMvOePsSkOeEHBxbC+n+eZP3jXetd817N01u9Za73vKi3Na9btF1abp0XwcX6qWbdLRNaLv8KkGM7O3bEs+mt8GDADeqPAFVsV8j324duTUxH1wSc4VNgycwet2vkRvm13DgAwy300PDx6t8j3WLtn+iegr7BDtUrC2n2vN9t2hcmEc6IGAODjwduORGTGAogUZ0j/2dgZ9RWi7b0hCYETTjdxtcNfkPxJAl7dnotfmnHuoENnL2Hf1ZWokySEGh0wacSjTfjXlkkqFeYEzwUA7Kj+CYVFXzXLdn/5JR+VKgkqIeDVdXCzbJOIrB8LIFIkhydcMS9qFz7utxh+RhUMahW+d89DyS/TMfmDNGw7XPzIcwcZbtXib/+cgfMawMloQtLYDbz1dR+9g6YiQnKESZKQcuBPzbLNwovfAgA6myRotHwImojM+GtMihYUOBHbY77D7A59YCcEzrSrQ7nHX/G/WXGIWpuFH0ofbu4gIQSWbF2Do07mEU2ve02AS6eA5ozeZsWHJUIlBL40GXDy9N8feXvnrpifJ/K1cbzPmkSkJCyASPFsbR0wY9xGfBaxGiFCg9sqCcddi1CjnoVZf/0ASf88g6omzh30yeECfF+3DnWShHDhiHERf26h9G1Pd99IjLXTAwBWHln2SC9KBYBCQyEAwLud/pGzEVHbwQKI6A4vr3Csj8nGYo/hcDQJFGmBn7ttxw/5cRj1/j+w93TpA22n6GoV9nw3Gxc0QHujCX8ew1tfTRUbsQx2QuCwVI2DOY82W3bR7Z8BAD7t/ZojGhG1EfxVJvodldoGLw5Pxs7R2zFcpYNRkpDrXAZNpwVI+Xw5/vA/R3Gx/O5zB9UYTXh7awry2l8CACzwm4SOLk8+rvhthrtHMCa18wUArDy1Dibjw8/efc54CwDgqw9plmxE1Da0aAFUXl6OmJgY6HQ66HQ6xMTE4Pr16/fsU11djVmzZsHFxQXt2rXDuHHjcPHixQbrbdiwAb169YJWq4Ver0dcXFxL7QYpUCfXQCTHHMBKv2i4GgUu26lw3jMDtw2zMWHlZ1ibdQ61xoa3ZlK/zMdl7WYYJQnDpfZ4fsibMqRvG2YMW4knTAI/qExIP/CXh9pGhaEEV9Xmd4J5e3IEGBH9pkULoClTpiAvLw/p6elIT09HXl4eYmJi7tknISEBO3bswLZt23DgwAHcuHEDY8aMgdFotKyTnJyMhQsXYv78+Th9+jQyMzMxYsSIltwVUqihg+bhixf/hf/QmGcQPq6rhNbzHWR+uwSjP9iPI+d/e3lnXZUvCs4nosROgrNR4M0xG2RK3Ta07+CN/+zYBwCQcu5z1FZXNXkbhSXfAABcjQJPOLo3az4ism4291/l4Zw5cwbp6enIzs7GgAHmty+vW7cOoaGhyM/Px1NPNZyR1WAwYP369di0aROGDRsGANi8eTO6du2KL7/8EiNGjEB5eTkWLVqE3bt3Y+jQoZa+gYGBLbUrpHCOTp2xaNIejDq+EYk576HIRoXyzkcQWHUcsX+bjsE9+8FU7QKvX3xwvOteABL+9FQ0Ojj7yh3d6kUPW4Gt2yJwUS3h033zMHlkapP6F5YeAwD4qh1aIh4RWbEWuwL03XffQafTWYofABg4cCB0Oh0OHjzYaJ+cnBzU1tYiMjLS0ubh4YGePXta+mRkZMBkMuHSpUsICAhAly5dEBUVhZKSkrtmqa6uRkVFRb0PUVP1ffolfDr1W8x06gkbIXC6XQ0k3w9xpXgZTEWvQOj3wiRJGKXuiKFh8+WO2yY4OLhgZufnAABrL3+NmzfKmtS/sPwsAMDH3q3ZsxGRdWuxAqi0tBSurq4N2l1dXVFa2vhomtLSUtjZ2aFDhw712t3c3Cx9CgsLYTKZkJSUhJUrV+LTTz/FtWvXMHz4cNTU1DS63aVLl1qeQ9LpdOjatesj7h0plZ3GEbH/thV/H5KMXiZb3FSpcMKtAJ26v41LdhI6GgUW8NZXs5rw3DvwNALXVBI2Zs5tUt/CW+bfDR+dT0tEIyIr1uQCKDExEZIk3fNz9OhRAIAkSQ36CyEabb+X3/cxmUyora3FqlWrMGLECAwcOBBbt27Fjz/+iH379jXa/4033oDBYLB87nW1iOhBdPeNxMaYbLzh9gwcTCaU25j/K73uMxG69l7yhmtjbG0dMKv7iwCADdfycO3a2QfuW1hnfm7I2+3pFslGRNaryc8AxcXFYdKkSfdcx8vLCydOnMCVK1caLPv555/h5tb45Wi9Xo+amhqUl5fXuwpUVlaGQYMGAQDc3c0PMvbo0cOyvFOnTnBxcUFxcXGj29VoNNBoNPfeMaImUtvYYcrI1RhUtA+L//UKVAAi+sfKHatNigxbiP8+twNnVEasy5yLeRN33bfP7Vvl+EklAEjw9Xym5UMSkVVp8hUgFxcX+Pv73/Oj1WoRGhoKg8GAw4cPW/oeOnQIBoPBUsz8f8HBwbC1tUVGRoal7fLlyzh16pSlT1hYGAAgPz/fss61a9dw9epVdOvWram7Q/TIXN2CcMxei6P2WrmjtFkqtQ0Sgl4BAGyvKsRPPx29b5/inw5BSBLamwScnbu3dEQisjIt9gxQQEAARo4ciRkzZiA7OxvZ2dmYMWMGxowZYxkBdunSJfj7+1uKJJ1Oh5dffhmvvvoqMjMzkZubi+joaAQFBVlGhT355JN44YUXEB8fj4MHD+LUqVOYNm0a/P398eyzz7bU7hCRzAaF/BEDoEWtJGH116/fd/3zV44DAHwkXv0looZadB6gjz/+GEFBQYiMjERkZCR69eqFTZs2WZbX1tYiPz8fN2/+NrPuihUrMH78eERFRSEsLAwODg7YvXs31Gq1ZZ2NGzdiwIABGD16NMLDw2Fra4v09HTY2tq25O4Qkczm9DePrttdU4aCs3vuue7563dGgGldWjwXEVmfFpsHCACcnZ2xefPmuy738vKCEKJem1arRUpKClJSUu7az8nJCevXr8f69eubLSsRtX6BAf+OyJyV2Gu8jlUH30Jq9+fvum7RTfMziD5OXo8pHRFZE74LjIisyqzBb0MtBLLEDRw7vvGu6xXVVQIAfDoFPa5oRGRFWAARkVXx8grHBK351SQrcldCmBq+k00tBEpU5qvLvl3CHms+IrIOLICIyOrMfPY9aE0CeVItvj6U3GC5vrYOdZIEB5OAG+cAIqJGsAAiIqvj6tYTU538AQCrzmyEsa7+LPDOd64KecMGkoo/c0TUEH8ZiMgqTR+2Ak4mgbNqgd1Zb9ZbprkzuMJX4yxHNCKyAiyAiMgqOem64g+dzC9bXn3hH6i+bbAsq7vzth1vR085ohGRFWABRERWa/LQ9+BmFChVS9iW+Zql/brKPG+YT8ced+tKRArHAoiIrJbWvgP+6DkSALCu7CBu3CgFhMBlG3MB5Ns5VM54RNSKsQAiIqs2LvxteBslGFQStu7/E9zqjKhWqWArBDp79JM7HhG1UiyAiMiq2dhqEf/UFADA5soCeNTVAQC6mVSwseULaomocS36KgwiJXBwcMHJaSfljqFoz4W+jl4Fn+CEqhZn7ewAAD62jjKnIqLWjFeAiMjqSSoVEvrEAQAq1eafNS8HdzkjEVErxwKIiNqEfr2nIwz2lr+9OnSXMQ0RtXYsgIiozfiv4DmQ7kyC6O3WV+Y0RNSasQAiojbDz2c4eldXI+TWbXh3i5A7DhG1YnwImojalFyteeQX3wFGRPfCXwgiIiJSHBZAREREpDiKvAUm7jwkWVFRIXMSImpON29WwnjLCACoqKhEXZ2dzImUi8eCmtvv/039eh5/FJJojq1YmcLCQvj6+sodg4iIiB7CuXPn4OPj80jbUOQVIGdnZwBAcXExdDqdzGmUraKiAl27dkVJSQmcnJzkjqNoPBatC49H68Fj0XoYDAZ4enpazuOPQpEFkOrO6BCdTsd/zK2Ek5MTj0UrwWPRuvB4tB48Fq2HqhlGefIhaCIiIlIcFkBERESkOOrExMREuUPIQa1WIyIiAjY2irwL2KrwWLQePBatC49H68Fj0Xo017FQ5CgwIiIiUjbeAiMiIiLFYQFEREREisMCiIiIiBSHBRAREREpjiILoA8//BDe3t7QarUIDg7GN998I3ckxVm6dCn69esHR0dHuLq6Yvz48cjPz5c7FsF8bCRJQkJCgtxRFOnSpUuIjo5Gx44d4eDggN69eyMnJ0fuWIpTV1eHRYsWwdvbG/b29vDx8cFbb70Fk8kkdzRF2L9/P8aOHQsPDw9IkoQvvvii3nIhBBITE+Hh4QF7e3tERETg9OnTTfoOxRVA27dvR0JCAhYuXIjc3FwMGTIEzz//PIqLi+WOpihZWVmIjY1FdnY2MjIyUFdXh8jISFRVVckdTdGOHDmCtLQ09OrVS+4oilReXo6wsDDY2tpiz549+P777/H++++jffv2ckdTnGXLlmHt2rVITU3FmTNnsHz5crz77rtISUmRO5oiVFVV4emnn0Zqamqjy5cvX47k5GSkpqbiyJEj0Ov1GD58OCorKx/8S4TC9O/fX8ycObNem7+/v5g/f75MiUgIIcrKygQAkZWVJXcUxaqsrBR+fn4iIyNDhIeHi/j4eLkjKc68efPE4MGD5Y5BQojRo0eL6dOn12ubMGGCiI6OlimRcgEQO3bssPxtMpmEXq8X77zzjqXt9u3bQqfTibVr1z7wdhV1BaimpgY5OTmIjIys1x4ZGYmDBw/KlIoA8wvuADTLC+7o4cTGxmL06NEYNmyY3FEUa9euXQgJCcHEiRPh6uqKPn36YN26dXLHUqTBgwcjMzMTBQUFAIDjx4/jwIEDGDVqlMzJqKioCKWlpfXO5RqNBuHh4U06lytqSsurV6/CaDTCzc2tXrubmxtKS0tlSkVCCMydOxeDBw9Gz5495Y6jSNu2bcOxY8dw5MgRuaMoWmFhIdasWYO5c+diwYIFOHz4MGbPng2NRoOXXnpJ7niKMm/ePBgMBvj7+0OtVsNoNGLJkiWYPHmy3NEU79fzdWPn8gsXLjzwdhRVAP1KkqR6fwshGrTR4xMXF4cTJ07gwIEDckdRpJKSEsTHx2Pv3r3QarVyx1E0k8mEkJAQJCUlAQD69OmD06dPY82aNSyAHrPt27dj8+bN2LJlCwIDA5GXl4eEhAR4eHhg2rRpcscjPPq5XFEFkIuLC9RqdYOrPWVlZQ0qSXo8Zs2ahV27dmH//v3o0qWL3HEUKScnB2VlZQgODra0GY1G7N+/H6mpqaiuroZarZYxoXK4u7ujR48e9doCAgLw2WefyZRIuV577TXMnz8fkyZNAgAEBQXhwoULWLp0KQsgmen1egDmK0Hu7u6W9qaeyxX1DJCdnR2Cg4ORkZFRrz0jIwODBg2SKZUyCSEQFxeHzz//HF999RW8vb3ljqRYQ4cOxcmTJ5GXl2f5hISEYOrUqcjLy2Px8xiFhYU1mA6ioKAA3bp1kymRct28eRMqVf1TpFqt5jD4VsDb2xt6vb7eubympgZZWVlNOpcr6goQAMydOxcxMTEICQlBaGgo0tLSUFxcjJkzZ8odTVFiY2OxZcsW7Ny5E46OjparcjqdDvb29jKnUxZHR8cGz161a9cOHTt25DNZj9mcOXMwaNAgJCUlISoqCocPH0ZaWhrS0tLkjqY4Y8eOxZIlS+Dp6YnAwEDk5uYiOTkZ06dPlzuaIty4cQNnz561/F1UVIS8vDw4OzvD09MTCQkJSEpKgp+fH/z8/JCUlAQHBwdMmTLlwb+k2capWZHVq1eLbt26CTs7O9G3b18OvZYBgEY/H330kdzRSAgOg5fR7t27Rc+ePYVGoxH+/v4iLS1N7kiKVFFRIeLj44Wnp6fQarXCx8dHLFy4UFRXV8sdTRH27dvX6Dli2rRpQgjzUPjFixcLvV4vNBqNeOaZZ8TJkyeb9B2SEEI0V8VGREREZA0U9QwQEREREcACiIiIiBSIBRAREREpDgsgIiIiUhwWQERERKQ4LICIiIhIcVgAERERkeKwACIiIiLFYQFEREREisMCiIiIiBSHBRAREREpDgsgIiIiUpz/A5ii6OTRTNQrAAAAAElFTkSuQmCC",
      "text/plain": [
       "Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "(0, 10)"
      ]
     },
     "execution_count": 60,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "for LRTv = (LRT,LRT_naive,LRTu_naive + LRTs)\n",
    "    errorbar(0:K-1,Float64.(vec(mean(LRTv,dims=1))),2Float64.(vec(mapslices(sem,LRTv,dims=1))))\n",
    "end\n",
    "ylim(-0.07,0.07)\n",
    "xlim(0,10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.000529893970569878265606807938100936 ± 0.00138838489629858220583879837679546\n"
     ]
    }
   ],
   "source": [
    "println(\"$(mean(u_dX_mean + u_dr_mean + u_dl_mean)) ± $(2sem(u_dX_mean + u_dr_mean + u_dl_mean))\"); \n",
    "## should be zero"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(-0.174504466212322238577573904253718, 0.0044405083836778996232423955553215)"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sum(mLRT[1:30]),hypot(sLRT[1:30]...)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 500x400 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot(LRTs + LRTu_pts + LRTu_edges + LRTu_fwd)\n",
    "figure(figsize=(5,4))\n",
    "for (leg,LRTv,c) = ((\"\\$\\\\kappa^s_n\\$: stable direction\",LRTs,\"C0\"),\n",
    "                    (\"\\$\\\\kappa^X_n\\$: \\$X\\$ derivative\",LRTu_dX,\"C1\"),\n",
    "                    (\"\\$\\\\kappa^\\\\rho_n\\$: \\$\\\\rho\\$ derivative\",LRTu_dr,\"C2\"),\n",
    "                    (\"\\$\\\\kappa^l_n\\$: \\$l\\$ derivative\",LRTu_dl,\"C3\"),\n",
    "                    (\"\\$\\\\kappa_n\\$: total\",LRT,\"k\")#,LRT_naive\n",
    "    )\n",
    "    errorbar(0:K-1,Float64.(vec(mean(LRTv,dims=1))),2Float64.(vec(mapslices(sem,LRTv,dims=1))),label=leg,c=c)\n",
    "end\n",
    "legend()\n",
    "xlabel(\"n\");ylabel(\"Contribution to \\$\\\\kappa_n\\$\")\n",
    "# plot(resp_file[1:K],\"kx-\")\n",
    "plot(-1:K,zeros(K+2),\"--\",c=\"gray\")\n",
    "xlim(-0.5,K-3/2)\n",
    "# ylim(-0.04,0.04)\n",
    "tight_layout()\n",
    "savefig(\"../figures/Susceptibility.pdf\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "PyObject <module 'mpl_toolkits.axes_grid1.inset_locator' from '/usr/lib/python3/dist-packages/mpl_toolkits/axes_grid1/inset_locator.py'>"
      ]
     },
     "execution_count": 50,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using PyCall\n",
    "ag1 = pyimport(\"mpl_toolkits.axes_grid1.inset_locator\")\n",
    "littleaxes = ag1.inset_locator.inset_axes(gca(), width=\"30%\", height=\"40%\", loc=3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "LRT cutoff = 64\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "(-0.174869674841840573116631463453989, 0.000724044540620202379147998511211329)"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# println(\"Stable (LY) dimension = $(Float64(round(-lyapunov_exponents[1]/diff(lyapunov_exponents)[1],digits=4)))\")\n",
    "LRTcutoff = findlast(vec(abs.(mLRT) .> 3sLRT))\n",
    "println(\"LRT cutoff = $LRTcutoff\")\n",
    "# mean(LRT,dims=1)\n",
    "totalLRT = sum(LRT[:,1:LRTcutoff],dims=2)\n",
    "mtotalLRT, stotalLRT = mean(totalLRT), sem(totalLRT)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1×90 Array{BigFloat,2}:\n",
       " 0.0048618  0.0444215  -0.0675705  …  0.00164589  0.00158796  0.0016403"
      ]
     },
     "execution_count": 77,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mean(LRTu_dl,dims=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "60×2 Array{Float64,2}:\n",
       "  0.000188537  0.000265665\n",
       "  0.0479501    0.000308815\n",
       " -0.0486924    0.000273413\n",
       " -0.0608654    0.000246432\n",
       " -0.0340201    0.000270845\n",
       " -0.0534726    0.000349324\n",
       "  0.0217337    0.000327124\n",
       " -0.0341069    0.00035182\n",
       "  0.0710841    0.00025845\n",
       " -0.027166     0.00044776\n",
       " -0.0191183    0.000348171\n",
       " -0.0228759    0.00034676\n",
       " -0.00833073   0.000323263\n",
       "  ⋮            \n",
       " -0.00090579   0.000365309\n",
       "  0.00019665   0.000422137\n",
       "  0.000257638  0.000425114\n",
       "  0.00136733   0.000439745\n",
       " -0.000541618  0.000362945\n",
       "  0.000548519  0.000356395\n",
       " -0.000167678  0.000389493\n",
       "  0.000233031  0.000375843\n",
       " -0.000372601  0.00036128\n",
       "  0.000650929  0.000389616\n",
       "  0.000997914  0.000368202\n",
       " -0.000593631  0.000361936"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[vec(mLRT) 2vec(sLRT)]"
   ]
  }
 ],
 "metadata": {
  "@webio": {
   "lastCommId": null,
   "lastKernelId": null
  },
  "kernelspec": {
   "display_name": "Julia 1.4.1",
   "language": "julia",
   "name": "julia-1.4"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.4.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> workbooks/Susceptibility.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "using PyPlot, Random, LinearAlgebra, Statistics, StatsBase"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "ename": "UndefVarError",
     "evalue": "\u001b[91mUndefVarError: Ivl not defined\u001b[39m",
     "output_type": "error",
     "traceback": [
      "\u001b[91mUndefVarError: Ivl not defined\u001b[39m",
      "",
      "Stacktrace:",
      " [1] top-level scope at In[2]:1"
     ]
    }
   ],
   "source": [
    "function mapslices_ith(f,A::Array{Ivl{T}}) where T\n",
    "    fA = Array{T}(undef,2,size(A)...)\n",
    "    for i in eachindex(A)\n",
    "        fA[:,i...] = f(A[i]())\n",
    "    end\n",
    "    fA\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.0e-8"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "setprecision(BigFloat,2precision(Float64))\n",
    "const T = BigFloat\n",
    "const p = T.((180//100,35//100))\n",
    "const prec = 1e-8"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "WARNING: redefining constant p\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "8-element Array{Symbol,1}:\n",
       " :K\n",
       " :LRTs\n",
       " :LRTu_dX\n",
       " :LRTu_dl\n",
       " :LRTu_dr\n",
       " :LRTu_naive\n",
       " :N\n",
       " :p"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using JLD\n",
    "@load \"../simulations/Susceptibility.jld\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "# notfukt = findall(isfinite.(LRTs[1,:]))\n",
    "# LRTs = LRTs[:,notfukt]\n",
    "# LRTu_dX = LRTu_dX[:,notfukt]\n",
    "# LRTu_dl = LRTu_dl[:,notfukt]\n",
    "# LRTu_dr = LRTu_dr[:,notfukt]\n",
    "# LRTu_naive = LRTu_naive[:,notfukt]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "LRT = LRTs + LRTu_dX + LRTu_dr + LRTu_dl;\n",
    "LRT_naive = LRTu_naive + LRTs\n",
    "mLRT = mean(LRT,dims=2); sLRT = mapslices(sem,LRT,dims=2);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 500x400 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot(LRTs + LRTu_pts + LRTu_edges + LRTu_fwd)\n",
    "figure(figsize=(5,4))\n",
    "for (leg,LRTv,c) = ((\"\\$\\\\kappa^s_n\\$: stable\",LRTs,\"C0\"),\n",
    "                    (\"\\$\\\\kappa^X_n\\$: regular unst.\",LRTu_dX,\"C1\"),\n",
    "                    (\"\\$\\\\kappa^\\\\rho_n\\$: forward \\$\\\\rho_\\\\mathcal{S}\\$\",LRTu_dr,\"C2\"),\n",
    "                    (\"\\$\\\\kappa^l_n\\$: backward \\$\\\\rho_\\\\mathcal{S}\\$\",LRTu_dl,\"C3\"),\n",
    "                    (\"\\$\\\\kappa_n\\$: total\",LRT,\"k\")#,LRT_naive\n",
    "    )\n",
    "    errorbar(0:K-1,Float64.(mean(LRTv,dims=2)),2Float64.(mapslices(sem,LRTv,dims=2)),label=leg,c=c)\n",
    "end\n",
    "legend()\n",
    "xlabel(\"n\");ylabel(\"Contribution to \\$\\\\kappa_n\\$\")\n",
    "# plot(resp_file[1:K],\"kx-\")\n",
    "plot(-1:K,zeros(K+2),\"--\",c=\"gray\")\n",
    "xlim(-0.5,K-3/2)\n",
    "# ylim(-0.04,0.04)\n",
    "tight_layout()\n",
    "savefig(\"../figures/Susceptibility.pdf\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "LRT cutoff = 90\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "(-0.175565486272132131030148248820175, 0.00018379053299098158714468011037844)"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# println(\"Stable (LY) dimension = $(Float64(round(-lyapunov_exponents[1]/diff(lyapunov_exponents)[1],digits=4)))\")\n",
    "LRTcutoff = findlast(vec(abs.(mLRT) .> 3sLRT))\n",
    "println(\"LRT cutoff = $LRTcutoff\")\n",
    "# mean(LRT,dims=1)\n",
    "totalLRT = sum(LRT[:,1:LRTcutoff],dims=1)\n",
    "mtotalLRT, stotalLRT = mean(totalLRT), sem(totalLRT)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1×90 Array{BigFloat,2}:\n",
       " 0.0048618  0.0444215  -0.0675705  …  0.00164589  0.00158796  0.0016403"
      ]
     },
     "execution_count": 77,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mean(LRTu_dl,dims=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "60×2 Array{Float64,2}:\n",
       "  0.000188537  0.000265665\n",
       "  0.0479501    0.000308815\n",
       " -0.0486924    0.000273413\n",
       " -0.0608654    0.000246432\n",
       " -0.0340201    0.000270845\n",
       " -0.0534726    0.000349324\n",
       "  0.0217337    0.000327124\n",
       " -0.0341069    0.00035182\n",
       "  0.0710841    0.00025845\n",
       " -0.027166     0.00044776\n",
       " -0.0191183    0.000348171\n",
       " -0.0228759    0.00034676\n",
       " -0.00833073   0.000323263\n",
       "  ⋮            \n",
       " -0.00090579   0.000365309\n",
       "  0.00019665   0.000422137\n",
       "  0.000257638  0.000425114\n",
       "  0.00136733   0.000439745\n",
       " -0.000541618  0.000362945\n",
       "  0.000548519  0.000356395\n",
       " -0.000167678  0.000389493\n",
       "  0.000233031  0.000375843\n",
       " -0.000372601  0.00036128\n",
       "  0.000650929  0.000389616\n",
       "  0.000997914  0.000368202\n",
       " -0.000593631  0.000361936"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[vec(mLRT) 2vec(sLRT)]"
   ]
  }
 ],
 "metadata": {
  "@webio": {
   "lastCommId": null,
   "lastKernelId": null
  },
  "kernelspec": {
   "display_name": "Julia 1.4.1",
   "language": "julia",
   "name": "julia-1.4"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.4.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> workbooks/WIP_-_pushforward_of_conditional_measure.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "WARNING: redefinition of constant p. This may fail, cause incorrect answers, or produce other errors.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "cool_intervals (generic function with 1 method)"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using Statistics, StatsBase, JLD, Random\n",
    "using LinearAlgebra, IntervalArithmetic\n",
    "\n",
    "setprecision(BigFloat,div(196,2))\n",
    "const T = Interval{BigFloat} # yeah high precision intervals baby\n",
    "const p = T.((180//100,35//100))\n",
    "const N = 10^4; # how many cool_intervals calls per sim\n",
    "const K = 60 # how long to push forward for\n",
    "\n",
    "include(\"../simulations/cool-intervals.jl\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "ename": "LoadError",
     "evalue": "InterruptException:",
     "output_type": "error",
     "traceback": [
      "InterruptException:",
      "",
      "Stacktrace:",
      " [1] top-level scope",
      "   @ ./In[9]:18",
      " [2] eval",
      "   @ ./boot.jl:360 [inlined]",
      " [3] include_string(mapexpr::typeof(REPL.softscope), mod::Module, code::String, filename::String)",
      "   @ Base ./loading.jl:1090"
     ]
    }
   ],
   "source": [
    "# start with the backward-invariant unstable manifold between w_0 and w_1\n",
    "beta = (p[1]-sqrt(p[1]^2+4p[2]))/2; alpha = -beta/(1+beta)\n",
    "x_ref_end = -alpha/beta; x_ref_start = 1-p[1]*x_ref_end\n",
    "Q = [1 -beta; beta 1]/sqrt(1+beta*beta)\n",
    "Is = Q[2,:]*alpha .+ sqrt(1+beta*beta)*T.([1,0])*[x_ref_start x_ref_end]\n",
    "\n",
    "# spinup\n",
    "for i = 1:10000\n",
    "    Is, Q, c, cw = cool_intervals(Is,Q,p)\n",
    "end\n",
    "\n",
    "attractor_endpts = Array{Float64}(undef,2,2,N)\n",
    "sigma_pts = Array{Float64}(undef,N)\n",
    "sigma_wts = Array{Float64}(undef,N)\n",
    "sigma_pushforward = Array{Float64}(undef,2,K,N)\n",
    "for i = 1:N\n",
    "    Is, Q, c, cw = cool_intervals(Is,Q,p)\n",
    "    attractor_endpts[:,:,i] = Float64.(mid.(Q'*Is))\n",
    "    sigma_pts[i] = c; sigma_wts[i] = cw\n",
    "    if ~isnan(c)\n",
    "        x = [0,c]\n",
    "        for k = 1:K\n",
    "            smap!(x,p)\n",
    "            sigma_pushforward[:,k,i] = Float64.(mid.(x))\n",
    "        end\n",
    "    end\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.4.1",
   "language": "julia",
   "name": "julia-1.4"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.4.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

